Large Spin Systematics: Patterns from Reciprocity for Multiple Spinning Operators

We study the behaviour of the conformal block expansions of scalar fivepoint Lorentzian conformal correlators in the limit where multiple cross ratios approach zero. Since this limit is controlled by intermediate operators with large spin, we use it to study the large spin expansion of the OPE coefficients involving these operators. By imposing bootstrap assumptions such as analyticity of the correlators, we derive an infinite set of new constraints on the large spin behaviour of OPE coefficients involving multiple spinning operators. We also show that for the case of $l=0$, these constraints can be trivialised to all orders in $1/J$ by identifying a pattern in the coefficients.

==> Aux_file.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    394120,      10064]
NotebookOptionsPosition[    373095,       9715]
NotebookOutlinePosition[    373586,       9733]
CellTagsIndexPosition[    373543,       9730]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definitions", "Section",
 CellChangeTimes->{{3.826691950358831*^9, 3.826691951721655*^9}, 
   3.9473149352493954`*^9},ExpressionUUID->"cbdb7cbe-c66f-c145-8118-\
a9853bde0514"],

Cell["\<\
This section contains all function definitions and rules used below.\
\>", "Text",
 CellChangeTimes->{{3.9458476149125385`*^9, 3.9458476221214542`*^9}, {
  3.9458478717962723`*^9, 3.9458478861944275`*^9}, {3.9467117849521503`*^9, 
  3.946711787798126*^9}},ExpressionUUID->"89e04ac5-2658-2741-a8ba-\
c6c18d83cdd6"],

Cell[CellGroupData[{

Cell["Constants & Notations", "Item",
 CellChangeTimes->{{3.9458488589699802`*^9, 3.9458488686112156`*^9}, 
   3.9458546250082493`*^9, 3.9524191351593513`*^9, 
   3.9526829441860275`*^9},ExpressionUUID->"8875c30a-5224-4e41-b7b2-\
e3731c8374d4"],

Cell[BoxData[{
 RowBox[{"Quiet", "[", 
  RowBox[{"<<", "Notation`"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Notation", "[", 
   RowBox[{
    TemplateBox[{
      SubsuperscriptBox["L", 
       RowBox[{"a_", ",", "b_"}], 
       RowBox[{"A_", ",", "B_"}]]},
     "NotationTemplateTag"], " ", "\[DoubleLongLeftRightArrow]", " ", 
    TemplateBox[{
      RowBox[{
        RowBox[{"L", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], "[", 
        RowBox[{"A_", ",", "B_"}], "]"}]},
     "NotationTemplateTag"]}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Notation", "[", 
     RowBox[{
      TemplateBox[{
        SubscriptBox["\[Eta]", 
         RowBox[{"\[Mu]_", " ", "\[Nu]_"}]]},
       "NotationTemplateTag"], " ", "\[DoubleLongLeftArrow]", " ", 
      TemplateBox[{
        RowBox[{"sc", "[", 
          RowBox[{
            RowBox[{"{", "\[Mu]_", "}"}], ",", 
            RowBox[{"{", "\[Nu]_", "}"}]}], "]"}]},
       "NotationTemplateTag"]}], "]"}], "\[IndentingNewLine]", 
    RowBox[{"Notation", "[", 
     RowBox[{
      TemplateBox[{
        SubscriptBox["X_", "\[Mu]_"]},
       "NotationTemplateTag"], " ", "\[DoubleLongLeftArrow]", " ", 
      TemplateBox[{
        RowBox[{"sc", "[", 
          RowBox[{"X_", ",", 
            RowBox[{"{", "\[Mu]_", "}"}]}], "]"}]},
       "NotationTemplateTag"]}], "]"}], "\n", 
    RowBox[{"Notation", "[", 
     RowBox[{
      TemplateBox[{
        RowBox[{"(", 
          RowBox[{"X_", ",", "Y_"}], ")"}]},
       "NotationTemplateTag"], " ", "\[DoubleLongLeftArrow]", " ", 
      TemplateBox[{
        RowBox[{"sc", "[", 
          RowBox[{"X_", ",", "Y_"}], "]"}]},
       "NotationTemplateTag"]}], "]"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"d", ",", "sc", ",", "scc"}], "]"}], "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"Define", " ", "all", " ", "constant", " ", "parameters"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Const", "=", 
    RowBox[{"{", 
     RowBox[{
     "l1", ",", "l2", ",", "l3", ",", "\[CapitalDelta]1", ",", 
      "\[CapitalDelta]\[Phi]", ",", "\[CapitalDelta]2", ",", 
      "\[CapitalDelta]3", ",", "\[CapitalDelta]4", ",", "m1", ",", "m2", ",", 
      "m3", ",", "n12", ",", "n13", ",", "n23", ",", "h", ",", "\[Tau]", ",", 
      "dim", ",", " ", "t1", ",", "t2", ",", "t3", ",", "t", ",", 
      "\[Beta]1"}], "}"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "can", " ", "potentially", " ", "automate", " ", "based", " ", "on", " ", 
    RowBox[{"dim", "?"}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8254829982676573`*^9, 3.8254830000553093`*^9}, {
   3.82548305859181*^9, 3.82548305905722*^9}, {3.825483185256847*^9, 
   3.825483185692687*^9}, {3.825483409765856*^9, 3.825483588588254*^9}, {
   3.8254836298685837`*^9, 3.825483645537877*^9}, {3.8254840643606853`*^9, 
   3.8254841470708313`*^9}, {3.8254852092706547`*^9, 3.825485224780739*^9}, {
   3.8254852641620283`*^9, 3.825485274834133*^9}, {3.8254854170644693`*^9, 
   3.825485792895987*^9}, {3.825486552859785*^9, 3.825486561804079*^9}, {
   3.825486598366816*^9, 3.825486601037266*^9}, {3.8254866326086597`*^9, 
   3.8254866337778473`*^9}, {3.8254871842646313`*^9, 3.825487191556798*^9}, {
   3.825489381678472*^9, 3.825489385514842*^9}, {3.825489462583597*^9, 
   3.8254895030922728`*^9}, {3.945847908662733*^9, 3.9458479132786503`*^9}, {
   3.9458479505006104`*^9, 3.9458482895026474`*^9}, {3.945848322869171*^9, 
   3.945848423468708*^9}, {3.945848514815464*^9, 3.945848541123646*^9}, {
   3.9458486412996674`*^9, 3.9458486480675964`*^9}, 3.945848719814106*^9, {
   3.9458488851839123`*^9, 3.9458489108027706`*^9}, {3.94584905786718*^9, 
   3.9458490597142677`*^9}, {3.9458499785982513`*^9, 
   3.9458499791309433`*^9}, {3.945854641559654*^9, 3.94585465272336*^9}, {
   3.946370299312052*^9, 3.94637030206979*^9}, {3.9600258443429966`*^9, 
   3.960025844931467*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"3dd584e8-7bdc-1f44-b5d6-f12a7fefc839"]
}, Closed]],

Cell[CellGroupData[{

Cell["Embedding space algebra", "Item",
 CellChangeTimes->{{3.945848949455776*^9, 
  3.945848957650791*^9}},ExpressionUUID->"e2427bee-9156-1849-a55b-\
f8f1174e952a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Define", " ", "algebra", " ", "for", " ", "scalar", " ", "products", " ", 
    "in", " ", "the", " ", "embedding", " ", "space"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Embedding", " ", "space", " ", "position", " ", "vectors", " ", "are", " ",
     "denoted", " ", "by", " ", 
    RowBox[{"P", "[", "..", "]"}], " ", "and", " ", "embedding", " ", "space",
     " ", "polarization", " ", "vectors", " ", "are", " ", "denoted", " ", 
    "by", " ", 
    RowBox[{"Z", "[", "..", "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Attributes", "[", "sc", "]"}], "=", 
     RowBox[{"{", "Orderless", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{"a_", ",", "0"}], "]"}], ":=", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"a_", "+", "b_"}], ",", "c_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{"a", ",", "c"}], "]"}], "+", 
      RowBox[{"sc", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{"a_", ",", 
       RowBox[{"num_", " ", "b_"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"num", " ", 
       RowBox[{"sc", "[", 
        RowBox[{"a", ",", "b"}], "]"}]}], "/;", 
      RowBox[{"NumericQ", "[", "num", "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{"a_", ",", 
       RowBox[{
        RowBox[{"sc", "[", 
         RowBox[{"x_", ",", "y_"}], "]"}], " ", "b_"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{"x", ",", "y"}], "]"}], 
      RowBox[{"sc", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"{", "mu_", "}"}], ",", 
       RowBox[{"{", "mu_", "}"}]}], "]"}], ":=", 
     RowBox[{"dim", "+", "2"}]}], ";"}], " ", "\n", 
   RowBox[{
    RowBox[{"sc", "/:", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{"p_", ",", 
        RowBox[{"{", "mu_", "}"}]}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"q_", ",", 
        RowBox[{"{", "mu_", "}"}]}], "]"}]}], ":=", 
     RowBox[{"sc", "[", 
      RowBox[{"p", ",", "q"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"sc", "/:", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{"p_", ",", 
        RowBox[{"{", "mu_", "}"}]}], "]"}], "^", "2"}], ":=", 
     RowBox[{"sc", "[", 
      RowBox[{"p", ",", "p"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8254829982676573`*^9, 3.8254830000553093`*^9}, {
   3.82548305859181*^9, 3.82548305905722*^9}, {3.825483185256847*^9, 
   3.825483185692687*^9}, {3.825483409765856*^9, 3.825483588588254*^9}, {
   3.8254836298685837`*^9, 3.825483645537877*^9}, {3.8254840643606853`*^9, 
   3.8254841470708313`*^9}, {3.8254852092706547`*^9, 3.825485224780739*^9}, {
   3.8254852641620283`*^9, 3.825485274834133*^9}, {3.8254854170644693`*^9, 
   3.825485792895987*^9}, {3.825486552859785*^9, 3.825486561804079*^9}, {
   3.825486598366816*^9, 3.825486601037266*^9}, {3.8254866326086597`*^9, 
   3.8254866337778473`*^9}, {3.8254871842646313`*^9, 3.825487191556798*^9}, {
   3.825489381678472*^9, 3.825489385514842*^9}, {3.825489462583597*^9, 
   3.8254895030922728`*^9}, {3.945847908662733*^9, 3.9458479132786503`*^9}, {
   3.9458479505006104`*^9, 3.9458482895026474`*^9}, {3.945848322869171*^9, 
   3.945848423468708*^9}, {3.945848514815464*^9, 3.945848541123646*^9}, {
   3.9458486412996674`*^9, 3.9458486480675964`*^9}, 3.945848719814106*^9, 
   3.9458489639218082`*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"262ff00a-b5d6-5a42-b6a4-9660177960df"]
}, Closed]],

Cell[CellGroupData[{

Cell["Physical space algebra", "Item",
 CellChangeTimes->{{3.945849026652134*^9, 
  3.9458490315488033`*^9}},ExpressionUUID->"8694b140-0b6b-6c4d-8dd2-\
ae2776ba8b1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Define", " ", "algebra", " ", "for", " ", "scalar", " ", "products", " ", 
    "on", " ", "physical", " ", "space"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Physical", " ", "space", " ", "position", " ", "vectors", " ", "are", " ",
      "denoted", " ", "by", " ", 
     RowBox[{"x", "[", 
      RowBox[{"..", ",", " ", ".."}], "]"}], " ", "and", " ", "polarization", 
     " ", "vectors", " ", "are", " ", "z"}], ".."}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Attributes", "[", "scc", "]"}], "=", 
     RowBox[{"{", "Orderless", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetAttributes", "[", 
     RowBox[{"x", ",", "Orderless"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"scc", "[", 
      RowBox[{"a_", ",", "0"}], "]"}], ":=", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"scc", "[", 
      RowBox[{
       RowBox[{"a_", "+", "b_"}], ",", "c_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"scc", "[", 
       RowBox[{"a", ",", "c"}], "]"}], "+", 
      RowBox[{"scc", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"scc", "[", 
      RowBox[{"a_", ",", 
       RowBox[{"num_", " ", "b_"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"num", " ", 
       RowBox[{"scc", "[", 
        RowBox[{"a", ",", "b"}], "]"}]}], "/;", 
      RowBox[{
       RowBox[{"NumericQ", "[", "num", "]"}], "||", 
       RowBox[{"MemberQ", "[", 
        RowBox[{"Const", ",", "num"}], "]"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"scc", "[", 
      RowBox[{"a_", ",", 
       RowBox[{
        RowBox[{"sc", "[", 
         RowBox[{"x_", ",", "y_"}], "]"}], " ", "b_"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"scc", "[", 
       RowBox[{"x", ",", "y"}], "]"}], 
      RowBox[{"scc", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"scc", "[", 
      RowBox[{
       RowBox[{"{", "mu_", "}"}], ",", 
       RowBox[{"{", "mu_", "}"}]}], "]"}], ":=", "dim"}], ";"}], " ", "\n", 
   RowBox[{
    RowBox[{"scc", "/:", 
     RowBox[{
      RowBox[{"scc", "[", 
       RowBox[{"p_", ",", 
        RowBox[{"{", "mu_", "}"}]}], "]"}], " ", 
      RowBox[{"scc", "[", 
       RowBox[{"q_", ",", 
        RowBox[{"{", "mu_", "}"}]}], "]"}]}], ":=", 
     RowBox[{"scc", "[", 
      RowBox[{"p", ",", "q"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"scc", "/:", 
     RowBox[{
      RowBox[{"scc", "[", 
       RowBox[{"p_", ",", 
        RowBox[{"{", "mu_", "}"}]}], "]"}], "^", "2"}], ":=", 
     RowBox[{"scc", "[", 
      RowBox[{"p", ",", "p"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8254829982676573`*^9, 3.8254830000553093`*^9}, {
   3.82548305859181*^9, 3.82548305905722*^9}, {3.825483185256847*^9, 
   3.825483185692687*^9}, {3.825483409765856*^9, 3.825483588588254*^9}, {
   3.8254836298685837`*^9, 3.825483645537877*^9}, {3.8254840643606853`*^9, 
   3.8254841470708313`*^9}, {3.8254852092706547`*^9, 3.825485224780739*^9}, {
   3.8254852641620283`*^9, 3.825485274834133*^9}, {3.8254854170644693`*^9, 
   3.825485792895987*^9}, {3.825486552859785*^9, 3.825486561804079*^9}, {
   3.825486598366816*^9, 3.825486601037266*^9}, {3.8254866326086597`*^9, 
   3.8254866337778473`*^9}, {3.8254871842646313`*^9, 3.825487191556798*^9}, {
   3.825489381678472*^9, 3.825489385514842*^9}, {3.825489462583597*^9, 
   3.8254895030922728`*^9}, {3.945847908662733*^9, 3.9458479132786503`*^9}, {
   3.9458479505006104`*^9, 3.9458482895026474`*^9}, {3.945848322869171*^9, 
   3.945848423468708*^9}, {3.945848514815464*^9, 3.945848541123646*^9}, {
   3.9458486412996674`*^9, 3.9458486480675964`*^9}, 3.945848719814106*^9, 
   3.9458489639218082`*^9, {3.9458490484212303`*^9, 3.9458490497928333`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"8ad0bb96-ee91-d84b-8cf2-39062f2b1add"]
}, Closed]],

Cell[CellGroupData[{

Cell["Three-point spinning structures", "Item",
 CellChangeTimes->{{3.82548943087357*^9, 3.825489435163887*^9}, {
  3.9458493296134586`*^9, 
  3.9458493396683693`*^9}},ExpressionUUID->"89ef4877-f877-4146-9c25-\
fbaf625b36ae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"Z", "[", "i", "]"}], ",", 
        RowBox[{"P", "[", "j", "]"}]}], "]"}], 
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"P", "[", "i", "]"}], ",", 
        RowBox[{"P", "[", "k", "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"Z", "[", "i", "]"}], ",", 
        RowBox[{"P", "[", "k", "]"}]}], "]"}], 
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"P", "[", "i", "]"}], ",", 
        RowBox[{"P", "[", "j", "]"}]}], "]"}]}]}], 
    RowBox[{"sc", "[", 
     RowBox[{
      RowBox[{"P", "[", "j", "]"}], ",", 
      RowBox[{"P", "[", "k", "]"}]}], "]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{"j_", ",", "i_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"Z", "[", "i", "]"}], ",", 
        RowBox[{"Z", "[", "j", "]"}]}], "]"}], 
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"P", "[", "i", "]"}], ",", 
        RowBox[{"P", "[", "j", "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"Z", "[", "i", "]"}], ",", 
        RowBox[{"P", "[", "j", "]"}]}], "]"}], 
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"P", "[", "i", "]"}], ",", 
        RowBox[{"Z", "[", "j", "]"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"threepoint", "[", 
      RowBox[{"point1_", ",", "point2_", ",", "point3_"}], "]"}], "[", 
     RowBox[{"J1_", ",", "J2_", ",", "J3_"}], "]"}], "[", 
    RowBox[{"l1_", ",", "l2_", ",", "l3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"H", "[", 
        RowBox[{"point1", ",", "point2"}], "]"}], "l3"], 
      SuperscriptBox[
       RowBox[{"H", "[", 
        RowBox[{"point1", ",", "point3"}], "]"}], "l2"], 
      SuperscriptBox[
       RowBox[{"H", "[", 
        RowBox[{"point2", ",", "point3"}], "]"}], "l1"], 
      SuperscriptBox[
       RowBox[{"V", "[", 
        RowBox[{"point1", ",", "point2", ",", "point3"}], "]"}], 
       RowBox[{"J1", "-", "l2", "-", "l3"}]], 
      SuperscriptBox[
       RowBox[{"V", "[", 
        RowBox[{"point2", ",", "point3", ",", "point1"}], "]"}], 
       RowBox[{"J2", "-", "l3", "-", "l1"}]], 
      SuperscriptBox[
       RowBox[{"V", "[", 
        RowBox[{"point3", ",", "point2", ",", "point1"}], "]"}], 
       RowBox[{"J3", "-", "l1", "-", "l2"}]]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"sc", "[", 
          RowBox[{
           RowBox[{"P", "[", "point1", "]"}], ",", 
           RowBox[{"P", "[", "point2", "]"}]}], "]"}]}], ")"}], 
       FractionBox[
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "point1", "]"}], "+", "J1", "+", 
         RowBox[{"\[CapitalDelta]", "[", "point2", "]"}], "+", "J2", "-", 
         RowBox[{"\[CapitalDelta]", "[", "point3", "]"}], "-", "J3"}], "2"]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"sc", "[", 
          RowBox[{
           RowBox[{"P", "[", "point1", "]"}], ",", 
           RowBox[{"P", "[", "point3", "]"}]}], "]"}]}], ")"}], 
       FractionBox[
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "point1", "]"}], "+", "J1", "+", 
         RowBox[{"\[CapitalDelta]", "[", "point3", "]"}], "+", "J3", "-", 
         RowBox[{"\[CapitalDelta]", "[", "point2", "]"}], "-", "J2"}], "2"]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"sc", "[", 
          RowBox[{
           RowBox[{"P", "[", "point2", "]"}], ",", 
           RowBox[{"P", "[", "point3", "]"}]}], "]"}]}], ")"}], 
       FractionBox[
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "point2", "]"}], "+", "J2", "+", 
         RowBox[{"\[CapitalDelta]", "[", "point3", "]"}], "+", "J3", "-", 
         RowBox[{"\[CapitalDelta]", "[", "point1", "]"}], "-", "J1"}], 
        "2"]]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"twopoint", "[", 
     RowBox[{"point1_", ",", "point2_"}], "]"}], "[", "J1_", "]"}], ":=", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"H", "[", 
      RowBox[{"point1", ",", "point2"}], "]"}], "J1"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"P", "[", "point1", "]"}], ",", 
         RowBox[{"P", "[", "point2", "]"}]}], "]"}]}], ")"}], 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "point1", "]"}], "+", "J1"}]]]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8254829982676573`*^9, 3.8254830000553093`*^9}, {
  3.82548305859181*^9, 3.82548305905722*^9}, {3.825483185256847*^9, 
  3.825483185692687*^9}, {3.825483409765856*^9, 3.825483588588254*^9}, {
  3.8254836298685837`*^9, 3.825483645537877*^9}, {3.8254840643606853`*^9, 
  3.8254841470708313`*^9}, {3.8254852092706547`*^9, 3.825485224780739*^9}, {
  3.8254852641620283`*^9, 3.825485274834133*^9}, {3.8254854170644693`*^9, 
  3.825485792895987*^9}, {3.825486552859785*^9, 3.825486561804079*^9}, {
  3.825486598366816*^9, 3.825486601037266*^9}, {3.8254866326086597`*^9, 
  3.8254866337778473`*^9}, {3.8254871842646313`*^9, 3.825487191556798*^9}, {
  3.825489381678472*^9, 3.8254894458795443`*^9}, {3.945850026678732*^9, 
  3.945850032317318*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"db739903-155a-cb42-b051-d0f79938cba6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Rules to map from embedding space to physical space", "Item",
 CellChangeTimes->{{3.825489449492338*^9, 3.825489451852358*^9}, {
  3.9458500497530327`*^9, 3.945850072182043*^9}, {3.945850141576439*^9, 
  3.9458501742263527`*^9}},ExpressionUUID->"5ebe2c3f-be3c-024f-8b2a-\
4e98a31faca6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fromEmbedtoPhys", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"Z", "[", "ii_", "]"}], ",", 
        RowBox[{"P", "[", "jj_", "]"}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"scc", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<z\>\"", "<>", 
          RowBox[{"ToString", "[", "ii", "]"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{"P", "[", "jj", "]"}], "-", 
         RowBox[{"P", "[", "ii", "]"}]}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"Z", "[", "ii_", "]"}], ",", 
        RowBox[{"Z", "[", "jj_", "]"}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"scc", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<z\>\"", "<>", 
          RowBox[{"ToString", "[", "ii", "]"}]}], "]"}], ",", 
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<z\>\"", "<>", 
          RowBox[{"ToString", "[", "jj", "]"}]}], "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"P", "[", "ii_", "]"}], ",", 
        RowBox[{"P", "[", "jj_", "]"}]}], "]"}], "\[RuleDelayed]", 
      FractionBox[
       RowBox[{
        RowBox[{"scc", "[", 
         RowBox[{
          RowBox[{"P", "[", "ii", "]"}], ",", 
          RowBox[{"P", "[", "ii", "]"}]}], "]"}], "-", 
        RowBox[{"2", 
         RowBox[{"scc", "[", 
          RowBox[{
           RowBox[{"P", "[", "ii", "]"}], ",", 
           RowBox[{"P", "[", "jj", "]"}]}], "]"}]}], "+", 
        RowBox[{"scc", "[", 
         RowBox[{
          RowBox[{"P", "[", "jj", "]"}], ",", 
          RowBox[{"P", "[", "jj", "]"}]}], "]"}]}], 
       RowBox[{"-", "2"}]]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"fromPtox", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"scc", "[", 
      RowBox[{
       RowBox[{"P", "[", "re_", "]"}], ",", 
       RowBox[{"P", "[", "gt_", "]"}]}], "]"}], "\[RuleDelayed]", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"re", ",", "gt"}], "]"}], "-", 
        RowBox[{"scc", "[", 
         RowBox[{
          RowBox[{"P", "[", "re", "]"}], ",", 
          RowBox[{"P", "[", "re", "]"}]}], "]"}], "-", 
        RowBox[{"scc", "[", 
         RowBox[{
          RowBox[{"P", "[", "gt", "]"}], ",", 
          RowBox[{"P", "[", "gt", "]"}]}], "]"}]}], 
       RowBox[{"-", "2"}]], "/;", 
      RowBox[{"re", "\[NotEqual]", "gt"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.825489449492338*^9, 3.825489451852358*^9}, {
  3.9458500497530327`*^9, 3.945850072182043*^9}, {3.945850141576439*^9, 
  3.9458501638797836`*^9}, {3.9458501948234215`*^9, 3.9458501948254375`*^9}, {
  3.9458503578511696`*^9, 3.945850361679022*^9}, {3.945850749285494*^9, 
  3.945850757430933*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"90405273-68d0-8c49-b37a-a0f9d1b57ca4"]
}, Closed]],

Cell[CellGroupData[{

Cell["Rules to map from physical space to cross ratio space", "Item",
 CellChangeTimes->{{3.825489449492338*^9, 3.825489451852358*^9}, {
  3.9458500497530327`*^9, 3.945850072182043*^9}, {3.945850141576439*^9, 
  3.9458501638797836`*^9}, {3.9458501948234215`*^9, 3.9458501948254375`*^9}, {
  3.9458503578511696`*^9, 3.9458504176021004`*^9}, {3.9458505762942066`*^9, 
  3.945850578871084*^9}},ExpressionUUID->"0ba99cac-38eb-b74a-8b8d-\
44598b33c58c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"touv", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"u", "*", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}]}], 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "4"}], "]"}]]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"v", "*", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}]}], 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "4"}], "]"}]]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tosymCrossratios5pt", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"\[ScriptU]5", "[", "1", "]"}], " ", 
        RowBox[{"\[ScriptU]5", "[", "3", "]"}]}], 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "4"}], "]"}]]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"\[ScriptU]5", "[", "3", "]"}], " ", 
        RowBox[{"\[ScriptU]5", "[", "5", "]"}]}], 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "4"}], "]"}], " ", 
        RowBox[{"\[ScriptU]5", "[", "4", "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"\[ScriptU]5", "[", "2", "]"}]}], 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "4"}], "]"}]]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"\[ScriptU]5", "[", "3", "]"}]}], 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "4"}], "]"}], " ", 
        RowBox[{"\[ScriptU]5", "[", "4", "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"\[ScriptU]5", "[", "4", "]"}]}]]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toX5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptU]5", "[", "1", "]"}], "->", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "2"}], "]"}], 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptU]5", "[", "2", "]"}], "->", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptU]5", "[", "3", "]"}], "->", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptU]5", "[", "4", "]"}], "->", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptU]5", "[", "5", "]"}], "->", 
      FractionBox[
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}]]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.825489449492338*^9, 3.825489451852358*^9}, {
   3.9458500497530327`*^9, 3.945850072182043*^9}, {3.945850141576439*^9, 
   3.9458501638797836`*^9}, {3.9458501948234215`*^9, 
   3.9458501948254375`*^9}, {3.9458503578511696`*^9, 
   3.9458503717539806`*^9}, {3.9458504301846504`*^9, 3.945850477807556*^9}, 
   3.945850512245062*^9, {3.945850547712393*^9, 3.9458505678321857`*^9}, {
   3.9459492718885326`*^9, 3.945949276982807*^9}, {3.946711721575844*^9, 
   3.946711727689127*^9}, 3.946711768427723*^9, {3.9600244022557316`*^9, 
   3.9600245398790855`*^9}, {3.9600245715659466`*^9, 3.960024633564575*^9}, {
   3.960024674313284*^9, 3.960024790209486*^9}, {3.9600248235448513`*^9, 
   3.9600248407151814`*^9}, 3.96002508269442*^9, 3.9600252719956665`*^9, {
   3.9600254271875076`*^9, 3.960025452869911*^9}, {3.9600278400317802`*^9, 
   3.9600278404070206`*^9}, {3.960362227338917*^9, 3.960362301148691*^9}, {
   3.960362412273464*^9, 3.9603624402872715`*^9}, {3.960362486798338*^9, 
   3.960362549310251*^9}, {3.960362813232996*^9, 3.96036283035754*^9}, {
   3.9603631011357975`*^9, 3.9603631182876625`*^9}, {3.960368523200428*^9, 
   3.960368649501219*^9}, {3.9603686989368076`*^9, 3.9603687460349827`*^9}, {
   3.9787614772090664`*^9, 3.9787615061510487`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"bff55e25-b2fd-db4e-b381-6b33d83b1239"]
}, Closed]],

Cell[CellGroupData[{

Cell["Ansatz for anomalous dimensions and partial wave amplitudes", "Item",
 CellChangeTimes->{{3.946444909474806*^9, 
  3.9464449353018665`*^9}},ExpressionUUID->"25540c1b-8ae4-ba42-91e5-\
ff095affde68"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]ans", "[", "j_", "]"}], "[", "n_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", 
       RowBox[{"i", ",", "j"}], "]"}], 
      SuperscriptBox["j", "i"]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"aanslog5pt", "[", 
     RowBox[{"j1_", ",", "j2_"}], "]"}], "[", "n_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"q", "[", 
       RowBox[{"i1", ",", "i2", ",", "l3", ",", 
        RowBox[{"Log", "[", "j1", "]"}], ",", 
        RowBox[{"Log", "[", "j2", "]"}]}], "]"}], 
      RowBox[{
       SuperscriptBox["j1", "i1"], 
       SuperscriptBox["j2", "i2"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"i1", ",", "0", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i2", ",", "0", ",", 
       RowBox[{"n", "-", "i1"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9464449546305847`*^9, 3.9464449650882664`*^9}, {
   3.9464451804488983`*^9, 3.946445185118969*^9}, {3.9464452166551495`*^9, 
   3.9464453295177917`*^9}, 3.9464454044354324`*^9, {3.9464457049340057`*^9, 
   3.9464457065128345`*^9}, {3.9464680087754574`*^9, 
   3.9464680186854744`*^9}, {3.950356981416815*^9, 3.950357025257057*^9}, {
   3.9512213165780144`*^9, 3.951221503084484*^9}, {3.9512227224707336`*^9, 
   3.9512227317369957`*^9}, {3.951222889475128*^9, 3.9512229259601765`*^9}, {
   3.951559307062725*^9, 3.9515593347050686`*^9}, {3.952080447077175*^9, 
   3.9520804548487988`*^9}, {3.960455368117695*^9, 3.960455417318676*^9}, {
   3.963382361459692*^9, 3.963382361743641*^9}, {3.978761442542694*^9, 
   3.9787614479534073`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"42530951-34c0-d44f-904b-51a21266f201"]
}, Closed]],

Cell[CellGroupData[{

Cell["Definition of twist, conformal spin, Casimir spin", "Item",
 CellChangeTimes->{{3.94628288949102*^9, 3.946282900945408*^9}, {
  3.9463646435360413`*^9, 3.9463646529015446`*^9}, {3.946444894718256*^9, 
  3.946444894726759*^9}},ExpressionUUID->"8e5eb99f-abde-e542-bfc9-\
e25eaf999f7a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"casimir", "=", 
   RowBox[{
    RowBox[{"\[CapitalDelta]", 
     RowBox[{"(", 
      RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], "+", 
    RowBox[{"J", 
     RowBox[{"(", 
      RowBox[{"J", "+", "d", "-", "2"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"totwist", "=", 
   RowBox[{"{", 
    RowBox[{"\[CapitalDelta]k", "->", 
     RowBox[{"\[Tau]", "+", "J", "+", "\[Gamma]1"}]}], " ", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"totwist6pt", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]J1", "->", 
      RowBox[{"\[Tau]1", "+", "J1", "+", "\[Gamma]1"}]}], ",", 
     RowBox[{"\[CapitalDelta]J2", "->", 
      RowBox[{"\[Tau]2", "+", "J2", "+", "\[Gamma]2"}]}], ",", 
     RowBox[{"\[CapitalDelta]J3", "->", 
      RowBox[{"\[Tau]3", "+", "J3", "+", "\[Gamma]3"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"totwist5pt", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]J1", "->", 
      RowBox[{"\[Tau]1", "+", "J1", "+", "\[Gamma]1"}]}], ",", 
     RowBox[{"\[CapitalDelta]J2", "->", 
      RowBox[{"\[Tau]2", "+", "J2", "+", "\[Gamma]2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"totwist5pt2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]J1", "->", 
      RowBox[{"\[Tau]1", "+", "J1", "+", "\[Gamma]1"}]}], ",", 
     RowBox[{"\[CapitalDelta]J2", "->", 
      RowBox[{"\[Tau]2", "+", "J2", "+", "\[Gamma]2"}]}], ",", 
     RowBox[{"\[CapitalDelta]\[Phi]", "->", 
      RowBox[{"\[Tau]3", "+", "\[Gamma]3"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twist2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Tau]", "->", "2"}], ",", 
     RowBox[{"\[Tau]1", "->", "2"}], ",", 
     RowBox[{"\[Tau]2", "->", "2"}], ",", 
     RowBox[{"\[Tau]3", "->", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tocspin", "=", 
   RowBox[{"{", 
    RowBox[{"J", "->", 
     FractionBox[
      RowBox[{"\[ScriptL]", "-", "\[Tau]"}], "2"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tocasimirspin", " ", "=", 
   RowBox[{"{", " ", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "/.", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"j", "^", "2"}], "==", 
              RowBox[{"v", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["x", 
                  RowBox[{"Sqrt", "[", "v", "]"}]], "+", 
                 RowBox[{
                  FractionBox["1", "2"], "  ", "\[Gamma]1"}], "+", 
                 RowBox[{
                  FractionBox["1", "2"], "  ", "\[Tau]"}]}], ")"}], 
               RowBox[{"(", " ", 
                RowBox[{
                 RowBox[{"-", "1"}], " ", "+", " ", 
                 FractionBox["x", 
                  RowBox[{"Sqrt", "[", "v", "]"}]], "+", 
                 RowBox[{
                  FractionBox["1", "2"], " ", "\[Gamma]1"}], "+", 
                 RowBox[{
                  FractionBox["1", "2"], "  ", "\[Tau]"}]}], ")"}]}]}], "//", 
             "PowerExpand"}], "//", 
            RowBox[{
             RowBox[{"Solve", "[", 
              RowBox[{"#", ",", "x"}], "]"}], "&"}]}], ")"}]}], ")"}], "//", 
        "Simplify"}], "//", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/.", 
         RowBox[{"\[Gamma]1", "\[Rule]", " ", 
          RowBox[{"g", "*", 
           RowBox[{"\[Gamma]", "[", "j", "]"}]}]}]}], "&"}]}], ")"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tocasimirspin2", " ", "=", 
   RowBox[{"{", " ", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "/.", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"j", "^", "2"}], "==", 
              RowBox[{"v", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["x", 
                  RowBox[{"Sqrt", "[", "v", "]"}]], "+", 
                 RowBox[{
                  FractionBox["1", "2"], "  ", "\[Gamma]1"}]}], ")"}], 
               RowBox[{"(", " ", 
                RowBox[{"1", " ", "+", " ", 
                 FractionBox["x", 
                  RowBox[{"Sqrt", "[", "v", "]"}]], "+", 
                 RowBox[{
                  FractionBox["1", "2"], " ", "\[Gamma]1"}]}], ")"}]}]}], "//",
              "PowerExpand"}], "//", 
            RowBox[{
             RowBox[{"Solve", "[", 
              RowBox[{"#", ",", "x"}], "]"}], "&"}]}], ")"}]}], ")"}], "//", 
        "Simplify"}], "//", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/.", 
         RowBox[{"\[Gamma]1", "\[Rule]", " ", 
          RowBox[{"g", "*", 
           RowBox[{"\[Gamma]", "[", "j", "]"}]}]}]}], "&"}]}], ")"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tocasimirspin5pt", " ", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x1", "/.", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"j1", "^", "2"}], "==", 
               RowBox[{
                RowBox[{"\[ScriptU]5", "[", "5", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["x1", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"\[ScriptU]5", "[", "5", "]"}], "]"}]], "+", 
                  RowBox[{
                   FractionBox["1", "2"], "  ", "\[Gamma]1"}], "+", 
                  RowBox[{
                   FractionBox["1", "2"], "  ", "\[Tau]1"}]}], ")"}], 
                RowBox[{"(", " ", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", 
                  FractionBox["x1", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"\[ScriptU]5", "[", "5", "]"}], "]"}]], "+", 
                  RowBox[{
                   FractionBox["1", "2"], " ", "\[Gamma]1"}], "+", 
                  RowBox[{
                   FractionBox["1", "2"], "  ", "\[Tau]1"}]}], ")"}]}]}], "//",
               "PowerExpand"}], "//", 
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{"#", ",", "x1"}], "]"}], "&"}]}], ")"}]}], ")"}], "//",
          "Simplify"}], "//", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "/.", 
          RowBox[{"\[Gamma]1", "\[Rule]", " ", 
           RowBox[{"g", "*", 
            RowBox[{"\[Gamma]1", "[", "j1", "]"}]}]}]}], "&"}]}], ")"}]}], ",", 
     RowBox[{"x2", "\[Rule]", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x2", "/.", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"j2", "^", "2"}], "==", 
               RowBox[{
                RowBox[{"\[ScriptU]5", "[", "4", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["x2", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"\[ScriptU]5", "[", "4", "]"}], "]"}]], "+", 
                  RowBox[{
                   FractionBox["1", "2"], "  ", "\[Gamma]2"}], "+", 
                  RowBox[{
                   FractionBox["1", "2"], "  ", "\[Tau]2"}]}], ")"}], 
                RowBox[{"(", " ", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", 
                  FractionBox["x2", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"\[ScriptU]5", "[", "4", "]"}], "]"}]], "+", 
                  RowBox[{
                   FractionBox["1", "2"], " ", "\[Gamma]2"}], "+", 
                  RowBox[{
                   FractionBox["1", "2"], "  ", "\[Tau]2"}]}], ")"}]}]}], "//",
               "PowerExpand"}], "//", 
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{"#", ",", "x2"}], "]"}], "&"}]}], ")"}]}], ")"}], "//",
          "Simplify"}], "//", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "/.", 
          RowBox[{"\[Gamma]2", "\[Rule]", " ", 
           RowBox[{"g", "*", 
            RowBox[{"\[Gamma]2", "[", "j2", "]"}]}]}]}], "&"}]}], ")"}]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tocasimirspin6pt", " ", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x1", "/.", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"j1", "^", "2"}], "==", 
               RowBox[{
                RowBox[{"\[ScriptU]", "[", "6", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["x1", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"\[ScriptU]", "[", "6", "]"}], "]"}]], "+", 
                  RowBox[{
                   FractionBox["1", "2"], "  ", "\[Gamma]1"}], "+", 
                  RowBox[{
                   FractionBox["1", "2"], "  ", "\[Tau]1"}]}], ")"}], 
                RowBox[{"(", " ", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", 
                  FractionBox["x1", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"\[ScriptU]", "[", "6", "]"}], "]"}]], "+", 
                  RowBox[{
                   FractionBox["1", "2"], " ", "\[Gamma]1"}], "+", 
                  RowBox[{
                   FractionBox["1", "2"], "  ", "\[Tau]1"}]}], ")"}]}]}], "//",
               "PowerExpand"}], "//", 
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{"#", ",", "x1"}], "]"}], "&"}]}], ")"}]}], ")"}], "//",
          "Simplify"}], "//", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "/.", 
          RowBox[{"\[Gamma]1", "\[Rule]", " ", 
           RowBox[{"g", "*", 
            RowBox[{"\[Gamma]1", "[", "j1", "]"}]}]}]}], "&"}]}], ")"}]}], ",", 
     RowBox[{"x2", "\[Rule]", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x2", "/.", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"j2", "^", "2"}], "==", 
               RowBox[{
                RowBox[{"\[ScriptU]", "[", "2", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["x2", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"\[ScriptU]", "[", "2", "]"}], "]"}]], "+", 
                  RowBox[{
                   FractionBox["1", "2"], "  ", "\[Gamma]2"}], "+", 
                  RowBox[{
                   FractionBox["1", "2"], "  ", "\[Tau]2"}]}], ")"}], 
                RowBox[{"(", " ", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", 
                  FractionBox["x2", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"\[ScriptU]", "[", "2", "]"}], "]"}]], "+", 
                  RowBox[{
                   FractionBox["1", "2"], " ", "\[Gamma]2"}], "+", 
                  RowBox[{
                   FractionBox["1", "2"], "  ", "\[Tau]2"}]}], ")"}]}]}], "//",
               "PowerExpand"}], "//", 
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{"#", ",", "x2"}], "]"}], "&"}]}], ")"}]}], ")"}], "//",
          "Simplify"}], "//", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "/.", 
          RowBox[{"\[Gamma]2", "\[Rule]", " ", 
           RowBox[{"g", "*", 
            RowBox[{"\[Gamma]2", "[", "j2", "]"}]}]}]}], "&"}]}], ")"}]}], ",", 
     RowBox[{"x3", "\[Rule]", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x3", "/.", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"j3", "^", "2"}], "==", 
               RowBox[{
                RowBox[{"\[ScriptU]", "[", "4", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["x3", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"\[ScriptU]", "[", "4", "]"}], "]"}]], "+", 
                  RowBox[{
                   FractionBox["1", "2"], "  ", "\[Gamma]3"}], "+", 
                  RowBox[{
                   FractionBox["1", "2"], "  ", "\[Tau]3"}]}], ")"}], 
                RowBox[{"(", " ", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", 
                  FractionBox["x3", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"\[ScriptU]", "[", "4", "]"}], "]"}]], "+", 
                  RowBox[{
                   FractionBox["1", "2"], " ", "\[Gamma]3"}], "+", 
                  RowBox[{
                   FractionBox["1", "2"], "  ", "\[Tau]3"}]}], ")"}]}]}], "//",
               "PowerExpand"}], "//", 
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{"#", ",", "x3"}], "]"}], "&"}]}], ")"}]}], ")"}], "//",
          "Simplify"}], "//", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "/.", 
          RowBox[{"\[Gamma]3", "\[Rule]", " ", 
           RowBox[{"g", "*", 
            RowBox[{"\[Gamma]3", "[", "j3", "]"}]}]}]}], "&"}]}], ")"}]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tocasimirspin6pt2", " ", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x1", "/.", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"j1", "^", "2"}], "==", 
               RowBox[{
                RowBox[{"\[ScriptU]", "[", "6", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["x1", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"\[ScriptU]", "[", "6", "]"}], "]"}]], "+", 
                  RowBox[{
                   FractionBox["1", "2"], "  ", "\[Gamma]1"}]}], ")"}], 
                RowBox[{"(", " ", 
                 RowBox[{"1", " ", "+", " ", 
                  FractionBox["x1", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"\[ScriptU]", "[", "6", "]"}], "]"}]], "+", 
                  RowBox[{
                   FractionBox["1", "2"], " ", "\[Gamma]1"}]}], ")"}]}]}], "//",
               "PowerExpand"}], "//", 
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{"#", ",", "x1"}], "]"}], "&"}]}], ")"}]}], ")"}], "//",
          "Simplify"}], "//", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "/.", 
          RowBox[{"\[Gamma]1", "\[Rule]", " ", 
           RowBox[{"g", "*", 
            RowBox[{"\[Gamma]1", "[", "j1", "]"}]}]}]}], "&"}]}], ")"}]}], ",", 
     RowBox[{"x2", "\[Rule]", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x2", "/.", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"j2", "^", "2"}], "==", 
               RowBox[{
                RowBox[{"\[ScriptU]", "[", "2", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["x2", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"\[ScriptU]", "[", "2", "]"}], "]"}]], "+", 
                  RowBox[{
                   FractionBox["1", "2"], "  ", "\[Gamma]2"}]}], ")"}], 
                RowBox[{"(", " ", 
                 RowBox[{"1", " ", "+", " ", 
                  FractionBox["x2", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"\[ScriptU]", "[", "2", "]"}], "]"}]], "+", 
                  RowBox[{
                   FractionBox["1", "2"], " ", "\[Gamma]2"}]}], ")"}]}]}], "//",
               "PowerExpand"}], "//", 
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{"#", ",", "x2"}], "]"}], "&"}]}], ")"}]}], ")"}], "//",
          "Simplify"}], "//", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "/.", 
          RowBox[{"\[Gamma]2", "\[Rule]", " ", 
           RowBox[{"g", "*", 
            RowBox[{"\[Gamma]2", "[", "j2", "]"}]}]}]}], "&"}]}], ")"}]}], ",", 
     RowBox[{"x3", "\[Rule]", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x3", "/.", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"j3", "^", "2"}], "==", 
               RowBox[{
                RowBox[{"\[ScriptU]", "[", "4", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["x3", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"\[ScriptU]", "[", "4", "]"}], "]"}]], "+", 
                  RowBox[{
                   FractionBox["1", "2"], "  ", "\[Gamma]3"}]}], ")"}], 
                RowBox[{"(", " ", 
                 RowBox[{"1", " ", "+", " ", 
                  FractionBox["x3", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"\[ScriptU]", "[", "4", "]"}], "]"}]], "+", 
                  RowBox[{
                   FractionBox["1", "2"], " ", "\[Gamma]3"}]}], ")"}]}]}], "//",
               "PowerExpand"}], "//", 
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{"#", ",", "x3"}], "]"}], "&"}]}], ")"}]}], ")"}], "//",
          "Simplify"}], "//", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "/.", 
          RowBox[{"\[Gamma]3", "\[Rule]", " ", 
           RowBox[{"g", "*", 
            RowBox[{"\[Gamma]3", "[", "j3", "]"}]}]}]}], "&"}]}], ")"}]}]}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.946282912273878*^9, 3.9462829215180645`*^9}, {
   3.9462829683051453`*^9, 3.9462830399809666`*^9}, {3.946283182895935*^9, 
   3.9462831967320557`*^9}, {3.9462834458279305`*^9, 
   3.9462834690521927`*^9}, {3.946283555279337*^9, 3.9462835667857227`*^9}, {
   3.9462836144552326`*^9, 3.946283626474188*^9}, {3.946283667466654*^9, 
   3.9462837083945656`*^9}, 3.946284851057001*^9, {3.946285157206972*^9, 
   3.9462852080329037`*^9}, {3.9463647470478992`*^9, 
   3.9463647577559414`*^9}, {3.9463656749238434`*^9, 3.946365675002697*^9}, {
   3.9463657398794537`*^9, 3.9463657434827557`*^9}, {3.946366151261547*^9, 
   3.946366180567137*^9}, {3.946366331978031*^9, 3.9463663668409996`*^9}, {
   3.9463666969822807`*^9, 3.9463667095498524`*^9}, {3.9463672172655544`*^9, 
   3.9463674044015007`*^9}, 3.9463704926505375`*^9, 3.9464438755441723`*^9, {
   3.946444876378084*^9, 3.946444883135414*^9}, {3.946449855364012*^9, 
   3.9464498600306606`*^9}, 3.946450223689335*^9, {3.946452408840639*^9, 
   3.946452440017931*^9}, {3.9464525114642067`*^9, 3.9464525226024513`*^9}, {
   3.946452565744423*^9, 3.9464526007144585`*^9}, {3.946465311144909*^9, 
   3.94646531333494*^9}, {3.946545160248705*^9, 3.946545179950613*^9}, {
   3.946545210216444*^9, 3.9465453226789*^9}, {3.9465484163245373`*^9, 
   3.9465484262897377`*^9}, {3.9465485212682495`*^9, 3.946548650889984*^9}, {
   3.946548695993042*^9, 3.9465487840069847`*^9}, 3.946549146805773*^9, 
   3.9465500423034706`*^9, {3.949658105457493*^9, 3.9496581124566402`*^9}, {
   3.950606846426306*^9, 3.9506068760483074`*^9}, {3.950694155681881*^9, 
   3.9506941647901382`*^9}, {3.9506941984895496`*^9, 3.950694203751074*^9}, {
   3.950694273665491*^9, 3.9506943217665405`*^9}, {3.950872034845936*^9, 
   3.950872070944124*^9}, {3.950872113817545*^9, 3.950872120070488*^9}, {
   3.9508722725475674`*^9, 3.950872295216385*^9}, {3.951206149010931*^9, 
   3.9512062758634777`*^9}, 3.9512198299965096`*^9, 3.951220913965914*^9, {
   3.952165579382406*^9, 3.952165591809723*^9}, {3.9603643558870087`*^9, 
   3.9603644230482883`*^9}, {3.960364600239887*^9, 3.9603646200702877`*^9}, {
   3.9603651519552746`*^9, 3.9603651647648926`*^9}, {3.960980254267891*^9, 
   3.960980274077915*^9}, {3.9609815105655346`*^9, 3.9609815192182083`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"f81658be-e3eb-774a-89a4-6ba289839374"]
}, Closed]],

Cell[CellGroupData[{

Cell["Special functions definitions and properties", "Item",
 CellChangeTimes->{{3.9463086194647026`*^9, 
  3.9463086339186306`*^9}},ExpressionUUID->"64e7ad68-7bbc-2945-b554-\
333bc4eff63b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rulebesseldec", "=", 
   RowBox[{
    RowBox[{"BesselK", "[", 
     RowBox[{"a_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{
     RowBox[{
      RowBox[{"BesselK", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "a"}], ",", "x"}], "]"}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
        RowBox[{"BesselK", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ",", "x"}], "]"}]}], "x"]}], "/;", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"a", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Tau]1", "\[Rule]", "0"}], ",", 
          RowBox[{"\[Tau]2", "\[Rule]", "0"}], ",", 
          RowBox[{"\[Tau]3", "\[Rule]", "0"}], ",", 
          RowBox[{"\[Tau]", "->", "0"}], ",", 
          RowBox[{"\[CapitalDelta]\[Phi]", "->", "0"}], ",", 
          RowBox[{"l1", "\[Rule]", "0"}], ",", 
          RowBox[{"l2", "\[Rule]", "0"}], ",", 
          RowBox[{"l3", "\[Rule]", "0"}], ",", 
          RowBox[{"l", "\[Rule]", "0"}], ",", 
          RowBox[{"\[Gamma]1", "->", "0"}], ",", 
          RowBox[{"\[Gamma]2", "->", "0"}], ",", 
          RowBox[{"\[Gamma]3", "->", "0"}], ",", 
          RowBox[{"\[Gamma]", "->", "0"}], ",", 
          RowBox[{
           RowBox[{"\[Gamma]", "[", "b_", "]"}], "\[RuleDelayed]", "0"}], ",", 
          RowBox[{
           RowBox[{"p", "[", "qw___", "]"}], "\[RuleDelayed]", "0"}]}], 
         "}"}]}], "]"}], ">", "1"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rulebesselincr", "=", 
   RowBox[{
    RowBox[{"BesselK", "[", 
     RowBox[{"a_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"BesselK", "[", 
         RowBox[{
          RowBox[{"1", "+", "a"}], ",", "x"}], "]"}]}], "-", 
       RowBox[{"2", " ", "a", " ", 
        RowBox[{"BesselK", "[", 
         RowBox[{
          RowBox[{"1", "+", "a"}], ",", "x"}], "]"}]}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"BesselK", "[", 
         RowBox[{
          RowBox[{"2", "+", "a"}], ",", "x"}], "]"}]}]}], "x"], "/;", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"a", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Tau]1", "\[Rule]", "0"}], ",", 
          RowBox[{"\[Tau]2", "\[Rule]", "0"}], ",", 
          RowBox[{"\[Tau]3", "\[Rule]", "0"}], ",", 
          RowBox[{"\[Tau]", "->", "0"}], ",", 
          RowBox[{"\[CapitalDelta]\[Phi]", "->", "0"}], ",", 
          RowBox[{"l1", "\[Rule]", "0"}], ",", 
          RowBox[{"l2", "\[Rule]", "0"}], ",", 
          RowBox[{"l3", "\[Rule]", "0"}], ",", 
          RowBox[{"l", "\[Rule]", "0"}], ",", 
          RowBox[{"\[Gamma]1", "->", "0"}], ",", 
          RowBox[{"\[Gamma]2", "->", "0"}], ",", 
          RowBox[{"\[Gamma]3", "->", "0"}], ",", 
          RowBox[{"\[Gamma]", "->", "0"}], ",", 
          RowBox[{
           RowBox[{"\[Gamma]", "[", "b_", "]"}], "\[RuleDelayed]", "0"}], ",", 
          RowBox[{
           RowBox[{"p", "[", "qw___", "]"}], "\[RuleDelayed]", "0"}]}], 
         "}"}]}], "]"}], "<", "0"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"besselkrecursion", "=", 
   RowBox[{"{", 
    RowBox[{"rulebesseldec", ",", "rulebesselincr"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9463086434040375`*^9, 3.946308669331703*^9}, {
   3.9463087714297733`*^9, 3.9463087787391453`*^9}, {3.951382096819008*^9, 
   3.9513820987248974`*^9}, {3.9513821549542236`*^9, 
   3.9513822197653065`*^9}, {3.9513822596411304`*^9, 
   3.9513822873981514`*^9}, {3.95138243281061*^9, 3.951382439966709*^9}, {
   3.9513824741010113`*^9, 3.9513824817745667`*^9}, {3.9513825635134754`*^9, 
   3.9513826157452717`*^9}, {3.9605365712750854`*^9, 3.9605365907080994`*^9}, 
   3.9787616210937824`*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"116b6a43-ecca-2e45-a746-1cc6207d256c"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lightcone Blocks", "Section",
 CellChangeTimes->{{3.9458509284743843`*^9, 3.945850930330452*^9}, {
  3.94585099808066*^9, 
  3.9458509998140926`*^9}},ExpressionUUID->"4f8d49bb-89e8-9748-8cb1-\
601224c3cb4a"],

Cell["\<\
This section contain lightcone conformal block derivations in an integral \
representation obtained from the lightcone OPE.\
\>", "Text",
 CellChangeTimes->{{3.9458509506850376`*^9, 3.9458510166609383`*^9}, {
  3.9458517933686466`*^9, 
  3.9458517969233093`*^9}},ExpressionUUID->"de0b0c8c-4157-0e45-8373-\
89ca8040e8b5"],

Cell[CellGroupData[{

Cell["Lightcone OPE formula", "Item",
 CellChangeTimes->{{3.9458533379171944`*^9, 
  3.945853342824621*^9}},ExpressionUUID->"7d01fa5f-eab2-2c46-a4d1-\
f5dd91737c25"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "formula", " ", "below", " ", "gives", " ", "an", " ", 
     "integral", " ", "representation", " ", "of", " ", "the", " ", 
     "function", " ", "1", "F1", 
     RowBox[{"(", 
      RowBox[{"a", ",", 
       RowBox[{"a", "+", "b"}], ",", "x"}], ")"}], " ", "when", " ", 
     "integrated", " ", "over", " ", "t", " ", "from", " ", "0", " ", "to", " ",
      "1.", " ", "x", " ", "is", " ", "the", " ", "separation", " ", "of", " ",
      "the", " ", "two", " ", "operators"}], ",", " ", 
    RowBox[{
    "and", " ", "pd", " ", "is", " ", "the", " ", "partial", " ", 
     "derivative", " ", "with", " ", "respect", " ", "to", " ", "this", " ", 
     RowBox[{"separation", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"lightcone", "[", 
     RowBox[{
     "\[CapitalDelta]_", ",", "J_", ",", "t_", ",", "x_", ",", "pd_", ",", 
      "\[CapitalDelta]12_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      SuperscriptBox["t", 
       RowBox[{"a", "-", "1"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "t"}], ")"}], 
       RowBox[{"b", "-", "1"}]], 
      RowBox[{"Exp", "[", 
       RowBox[{"t", "*", "x", "*", "pd"}], "]"}], "*", 
      FractionBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"b", "+", "a"}], "]"}], 
       RowBox[{
        RowBox[{"Gamma", "[", "a", "]"}], 
        RowBox[{"Gamma", "[", "b", "]"}]}]]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"J", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]12"}], 
          ")"}]}]}], ",", 
       RowBox[{"b", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"J", "+", "\[CapitalDelta]", "-", "\[CapitalDelta]12"}], 
          ")"}]}]}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{
  3.9458514988909817`*^9, {3.9458515309404144`*^9, 3.945851536586403*^9}, {
   3.9458518010026245`*^9, 3.9458519837520885`*^9}, {3.945853003189665*^9, 
   3.9458530046688232`*^9}, {3.9458533169388294`*^9, 
   3.9458533222987785`*^9}, {3.9458573533762703`*^9, 3.9458573618283386`*^9}, 
   3.945933597899845*^9, 3.945934250133398*^9, {3.9459343944282894`*^9, 
   3.945934396644005*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"b42d0e62-8eac-0442-a9ff-de281900224a"]
}, Closed]],

Cell[CellGroupData[{

Cell["4-point Blocks", "Subsection",
 CellChangeTimes->{{3.945853491268585*^9, 
  3.9458535133207836`*^9}},ExpressionUUID->"22f61d78-b7b2-c24d-96cd-\
d422c3ec202f"],

Cell["\<\
Here, we are calculating the leading term of conformal block in the lightcone \
limit of points 1, 2.\
\>", "Text",
 CellChangeTimes->{{3.9458583906108246`*^9, 3.945858426821888*^9}, {
  3.945939329595049*^9, 3.945939438162279*^9}, {3.9460354033824215`*^9, 
  3.9460354039892635`*^9}},ExpressionUUID->"9e259421-e8d7-5f4a-b4d2-\
a6d494a9b51a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Use", " ", "lightcone", " ", "OPE", " ", "to", " ", "write", " ", "down", 
    " ", "the", " ", "integrand"}], " ", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "[", 
           RowBox[{"1", ",", "2"}], "]"}], 
          FractionBox[
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
            RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], "2"]], 
         SuperscriptBox[
          RowBox[{"x", "[", 
           RowBox[{"3", ",", "4"}], "]"}], 
          FractionBox[
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "3", "]"}], "+", 
            RowBox[{"\[CapitalDelta]", "[", "4", "]"}]}], "2"]], "*", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}]], ")"}], 
          FractionBox[
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
            RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], "2"]], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "1"}], "]"}], 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "1"}], "]"}]], ")"}], 
          FractionBox[
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "3", "]"}], "-", 
            RowBox[{"\[CapitalDelta]", "[", "4", "]"}]}], "2"]]}], ")"}], "*", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], 
         FractionBox[
          RowBox[{
           RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
           RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "-", 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]k", "-", "J"}], ")"}]}], "2"]]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"lightcone", "[", 
              RowBox[{
              "\[CapitalDelta]k", ",", "J", ",", "t1", ",", "x12", ",", "pd", 
               ",", "o1"}], "]"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"threepoint", "[", 
                   RowBox[{"2", ",", "3", ",", "4"}], "]"}], "[", 
                  RowBox[{"J", ",", "0", ",", "0"}], "]"}], "[", 
                 RowBox[{"0", ",", "0", ",", "0"}], "]"}], "/.", 
                "fromEmbedtoPhys"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "\[Rule]", 
                 "\[CapitalDelta]k"}], "}"}]}], ")"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"t1", " ", "x12", " ", "pd", " "}]], " ", "X_"}], ":>", 
              RowBox[{"(", 
               RowBox[{"X", "/.", " ", 
                RowBox[{
                 RowBox[{"P", "[", "2", "]"}], "\[Rule]", 
                 RowBox[{
                  RowBox[{"P", "[", "2", "]"}], "+", 
                  RowBox[{"t1", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"P", "[", "1", "]"}], "-", 
                    RowBox[{"P", "[", "2", "]"}]}], ")"}]}]}]}]}], ")"}]}], 
             "}"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{"z2", "\[Rule]", 
             RowBox[{
              RowBox[{"P", "[", "2", "]"}], "-", 
              RowBox[{"P", "[", "1", "]"}]}]}], "}"}]}], "/.", "fromPtox"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "->", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", "0"}]}], "}"}]}], ")"}]}], "//",
       "Simplify"}], "//", 
     RowBox[{
      RowBox[{"#", "/.", 
       RowBox[{"{", 
        RowBox[{"o1", "\[Rule]", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
          RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}]}], "}"}]}], "&"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "The", " ", "result", " ", "is", " ", "not", " ", "homogeneous", " ", 
     "in", " ", 
     RowBox[{"t1", ".", " ", "Perform"}], " ", "the", " ", "following", " ", 
     "change", " ", "of", " ", "variables", " ", "to", " ", "rescale", " ", 
     RowBox[{"it", "."}]}], " ", "*)"}], 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"%", "/.", 
                    RowBox[{"{", 
                    RowBox[{"t1", "\[Rule]", 
                    FractionBox["t1", 
                    RowBox[{"(", 
                    RowBox[{"t1", "-", "1"}], ")"}]]}], "}"}]}], "//", 
                    RowBox[{
                    RowBox[{"#", "*", 
                    RowBox[{"D", "[", 
                    RowBox[{
                    FractionBox["t1", 
                    RowBox[{"(", 
                    RowBox[{"t1", "-", "1"}], ")"}]], ",", "t1"}], "]"}]}], 
                    "&"}]}], "//", "Simplify"}], "//", "PowerExpand"}], "//", 
                 "Simplify"}], "//", 
                RowBox[{
                 RowBox[{"#", "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "re_"}], ")"}], "gt_"], "\[RuleDelayed]", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "gt"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "re"}], ")"}], "gt"]}]}], "}"}]}], 
                 "&"}]}], "//", "Simplify"}], ")"}], "/.", 
             RowBox[{"{", 
              RowBox[{"t1", "\[Rule]", 
               RowBox[{
                FractionBox["t1", 
                 RowBox[{"x", "[", 
                  RowBox[{"1", ",", "3"}], "]"}]], 
                RowBox[{"x", "[", 
                 RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}]}], "//", 
            RowBox[{
             RowBox[{"#", "*", 
              FractionBox[
               RowBox[{"x", "[", 
                RowBox[{"2", ",", "3"}], "]"}], 
               RowBox[{"x", "[", 
                RowBox[{"1", ",", "3"}], "]"}]]}], "&"}]}], ")"}], "/.", 
          "touv"}], "//", "Simplify"}], "//", "PowerExpand"}], "//", 
       "Simplify"}], "//", 
      RowBox[{
       RowBox[{"#", "/.", 
        RowBox[{"{", 
         RowBox[{"t1", "\[Rule]", 
          FractionBox["t1", 
           RowBox[{"(", 
            RowBox[{"t1", "-", "1"}], ")"}]]}], "}"}]}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"#", "*", 
       RowBox[{"D", "[", 
        RowBox[{
         FractionBox["t1", 
          RowBox[{"(", 
           RowBox[{"t1", "-", "1"}], ")"}]], ",", "t1"}], "]"}]}], "&"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Integrate", " ", "to", " ", "obtain", " ", "the", " ", "leading", " ", 
     "term", " ", "of", " ", "the", " ", "conformal", " ", "block"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"fourptlightcone12", "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"%", "//", "Simplify"}], "//", 
           RowBox[{
            RowBox[{"#", "/.", 
             RowBox[{"{", 
              RowBox[{
               SuperscriptBox["re_", "gt_"], "\[RuleDelayed]", 
               SuperscriptBox[
                RowBox[{"Together", "[", "re", "]"}], "gt"]}], "}"}]}], 
            "&"}]}], "//", "PowerExpand"}], "//", 
         RowBox[{
          RowBox[{"#", "/.", 
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "re_"}], ")"}], "gt_"], "\[RuleDelayed]", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "gt"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", "re"}], ")"}], "gt"]}]}], "}"}]}], "&"}]}], 
        ")"}]}], ")"}], "//", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"t1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"GenerateConditions", "\[Rule]", "False"}]}], "]"}], "&"}]}], 
    "//", "FunctionExpand"}]}]}]], "Input",
 CellChangeTimes->{{3.9458646057734947`*^9, 3.9458646293585815`*^9}, {
   3.9458646678436737`*^9, 3.9458646899711113`*^9}, {3.945864776175413*^9, 
   3.9458647859222946`*^9}, {3.9458648496580906`*^9, 3.945864887615038*^9}, {
   3.9458650699905243`*^9, 3.945865091640167*^9}, {3.9458651235511017`*^9, 
   3.9458651984531174`*^9}, {3.945865261673786*^9, 3.9458652753048153`*^9}, 
   3.9458653363417187`*^9, {3.9458653797637863`*^9, 3.945865400345558*^9}, {
   3.9458654507815075`*^9, 3.9458654637745323`*^9}, {3.9458655375976944`*^9, 
   3.94586554534956*^9}, {3.9458655863186703`*^9, 3.945865601030035*^9}, {
   3.945935216876505*^9, 3.9459352193253727`*^9}, 3.9459358941072083`*^9, 
   3.9459392737592697`*^9, {3.9459417382149334`*^9, 3.945941766148554*^9}, {
   3.9459418443791676`*^9, 3.9459419117421913`*^9}, {3.945941955497841*^9, 
   3.9459420551039124`*^9}, 3.945942431488102*^9, {3.9459446658588905`*^9, 
   3.9459446714953136`*^9}, {3.945947220920271*^9, 3.94594722294026*^9}, {
   3.9459476815610123`*^9, 3.9459477131747227`*^9}, {3.9459478118001137`*^9, 
   3.945947816715088*^9}, {3.9459478957313156`*^9, 3.9459479439778233`*^9}, {
   3.945948003683649*^9, 3.945948012004732*^9}, {3.945948049267853*^9, 
   3.945948058999464*^9}, {3.9459480897352676`*^9, 3.9459481121988697`*^9}, 
   3.9459481463718853`*^9, {3.9459482983047504`*^9, 3.9459483001807365`*^9}, {
   3.945948331195009*^9, 3.9459483337765465`*^9}, {3.945948580152443*^9, 
   3.9459485861878834`*^9}, {3.946019923935793*^9, 3.9460199320496254`*^9}, {
   3.9460199627585506`*^9, 3.9460199716243954`*^9}, {3.9460331858771667`*^9, 
   3.9460332611882324`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"aa2a2dfb-d69b-c946-a0e8-388834420704"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["2", 
   RowBox[{"-", "J"}]], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "J"}], "+", "\[CapitalDelta]k", "-", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  SuperscriptBox["u", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "J"}], "+", "\[CapitalDelta]k"}], ")"}]}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "-", "v"}], ")"}], "J"], " ", 
  SuperscriptBox["v", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}], "+", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  RowBox[{"Hypergeometric2F1", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"J", "+", "\[CapitalDelta]k", "-", 
       RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
       RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}], ",", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"J", "+", "\[CapitalDelta]k", "+", 
       RowBox[{"\[CapitalDelta]", "[", "3", "]"}], "-", 
       RowBox[{"\[CapitalDelta]", "[", "4", "]"}]}], ")"}]}], ",", 
    RowBox[{"J", "+", "\[CapitalDelta]k"}], ",", 
    RowBox[{"1", "-", "v"}]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.9460199349746723`*^9, 3.946019973655203*^9, {3.9460332533415966`*^9, 
   3.946033263964199*^9}, 3.9462812350209846`*^9, 3.946370355494425*^9, 
   3.947315291264105*^9, 3.9502559431315517`*^9, 3.950345079795059*^9, 
   3.9512065075834618`*^9, 3.9512081009914017`*^9, 3.952419243455427*^9, 
   3.952683037081333*^9, 3.9531010177285156`*^9, 3.953270237967478*^9, 
   3.9533603801922035`*^9, 3.953611949813637*^9, 3.9766176598122807`*^9, 
   3.976691691132124*^9, 3.978768643028887*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"778d8410-831f-c748-a5ca-748a214bd1ae"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["5-point Blocks", "Subsection",
 CellChangeTimes->{{3.945853491268585*^9, 3.9458535133207836`*^9}, {
  3.9458580751535835`*^9, 
  3.945858076296177*^9}},ExpressionUUID->"b89426ee-b6c0-6a47-b6a0-\
1fa6153f8544"],

Cell["\<\
We compute scalar conformal blocks for 5 operators with equal dimension \
\[CapitalDelta]\[Phi].\
\>", "Text",
 CellChangeTimes->{{3.9459428801451607`*^9, 3.945942996186489*^9}, {
  3.945943289539295*^9, 
  3.9459432908271008`*^9}},ExpressionUUID->"99f0ff17-51de-b44e-ab07-\
4beffb6808a6"],

Cell[CellGroupData[{

Cell["12 and 34 channel blocks", "Item",
 CellChangeTimes->{{3.945942293634138*^9, 
  3.9459423011824245`*^9}},ExpressionUUID->"eecab390-4307-c644-ad3d-\
2128eaf64f83"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Use", " ", "lightcone", " ", "OPE", " ", "for", " ", "points", " ", "12", 
    " ", "and", " ", "34", " ", "to", " ", "write", " ", "down", " ", "the", " ",
     "integrand"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "[", 
           RowBox[{"1", ",", "2"}], "]"}], 
          FractionBox[
           RowBox[{
            RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", 
            RowBox[{"(", 
             RowBox[{"\[CapitalDelta]J1", "-", "J1"}], ")"}]}], "2"]], 
         SuperscriptBox[
          RowBox[{"x", "[", 
           RowBox[{"3", ",", "4"}], "]"}], 
          FractionBox[
           RowBox[{
            RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", 
            RowBox[{"(", 
             RowBox[{"\[CapitalDelta]J2", "-", "J2"}], ")"}]}], "2"]]}], 
        ")"}], 
       RowBox[{"-", "1"}]], "*", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "\[CapitalDelta]\[Phi]"], 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "\[CapitalDelta]\[Phi]"], "*", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"1", ",", "5"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}]], ")"}], 
       FractionBox["\[CapitalDelta]\[Phi]", "2"]], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"lightcone", "[", 
              RowBox[{
              "\[CapitalDelta]J2", ",", "J2", ",", "t2", ",", "x34", ",", 
               "pd2", ",", "0"}], "]"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"lightcone", "[", 
                 RowBox[{
                 "\[CapitalDelta]J1", ",", "J1", ",", "t1", ",", "x12", ",", 
                  "pd1", ",", "0"}], "]"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"threepoint", "[", 
                    RowBox[{"2", ",", "4", ",", "5"}], "]"}], "[", 
                    RowBox[{"J1", ",", "J2", ",", "0"}], "]"}], "[", 
                    RowBox[{"0", ",", "0", ",", "l3"}], "]"}], "/.", 
                   "fromEmbedtoPhys"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "\[Rule]", 
                    "\[CapitalDelta]J1"}], ",", 
                    RowBox[{
                    RowBox[{"\[CapitalDelta]", "[", "4", "]"}], "\[Rule]", 
                    "\[CapitalDelta]J2"}], ",", 
                    RowBox[{
                    RowBox[{"\[CapitalDelta]", "[", "5", "]"}], "\[Rule]", 
                    "\[CapitalDelta]\[Phi]"}]}], "}"}]}], ")"}]}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"t1", " ", "x12", " ", "pd1", " "}]], " ", "X_"}], 
                 ":>", 
                 RowBox[{"(", 
                  RowBox[{"X", "/.", " ", 
                   RowBox[{
                    RowBox[{"P", "[", "2", "]"}], "\[Rule]", 
                    RowBox[{
                    RowBox[{"P", "[", "2", "]"}], "+", 
                    RowBox[{"t1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"P", "[", "1", "]"}], "-", 
                    RowBox[{"P", "[", "2", "]"}]}], ")"}]}]}]}]}], ")"}]}], 
                "}"}]}], ")"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"t2", " ", "x34", " ", "pd2", " "}]], " ", "X_"}], ":>", 
              RowBox[{"(", 
               RowBox[{"X", "/.", " ", 
                RowBox[{
                 RowBox[{"P", "[", "4", "]"}], "\[Rule]", 
                 RowBox[{
                  RowBox[{"P", "[", "4", "]"}], "+", 
                  RowBox[{"t2", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"P", "[", "3", "]"}], "-", 
                    RowBox[{"P", "[", "4", "]"}]}], ")"}]}]}]}]}], ")"}]}], 
             "}"}]}], ")"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"z2", "\[Rule]", 
             RowBox[{
              RowBox[{"P", "[", "2", "]"}], "-", 
              RowBox[{"P", "[", "1", "]"}]}]}], ",", 
            RowBox[{"z4", "->", 
             RowBox[{
              RowBox[{"P", "[", "4", "]"}], "-", 
              RowBox[{"P", "[", "3", "]"}]}]}]}], "}"}]}], "/.", "fromPtox"}],
         "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "->", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", "0"}]}], ",", 
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], "->", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", "0"}]}]}], "}"}]}], ")"}]}],
      "//", "Simplify"}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "result", " ", "is", " ", "not", " ", "homogeneous", " ", 
      "in", " ", "t1"}], ",", " ", 
     RowBox[{
      RowBox[{"t2", ".", " ", "Perform"}], " ", "the", " ", "following", " ", 
      "change", " ", "of", " ", "variables", " ", "to", " ", "rescale", " ", 
      RowBox[{"it", "."}]}]}], " ", "*)"}], 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"%", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"t1", "\[Rule]", 
                    FractionBox["t1", 
                    RowBox[{"(", 
                    RowBox[{"t1", "-", "1"}], ")"}]]}], ",", 
                    RowBox[{"t2", "\[Rule]", 
                    FractionBox["t2", 
                    RowBox[{"(", 
                    RowBox[{"t2", "-", "1"}], ")"}]]}]}], "}"}]}], "//", 
                    RowBox[{
                    RowBox[{"#", "*", 
                    RowBox[{"D", "[", 
                    RowBox[{
                    FractionBox["t1", 
                    RowBox[{"(", 
                    RowBox[{"t1", "-", "1"}], ")"}]], ",", "t1"}], "]"}], "*", 
                    RowBox[{"D", "[", 
                    RowBox[{
                    FractionBox["t2", 
                    RowBox[{"(", 
                    RowBox[{"t2", "-", "1"}], ")"}]], ",", "t2"}], "]"}]}], 
                    "&"}]}], "//", "Simplify"}], "//", "PowerExpand"}], "//", 
                  "Simplify"}], "//", 
                 RowBox[{
                  RowBox[{"#", "/.", 
                   RowBox[{"{", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "re_"}], ")"}], "gt_"], "\[RuleDelayed]", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "gt"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "re"}], ")"}], "gt"]}]}], "}"}]}], 
                  "&"}]}], "//", "Simplify"}], ")"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"t1", "\[Rule]", 
                 RowBox[{
                  FractionBox["t1", 
                   RowBox[{"x", "[", 
                    RowBox[{"1", ",", "4"}], "]"}]], 
                  RowBox[{"x", "[", 
                   RowBox[{"2", ",", "4"}], "]"}]}]}], ",", 
                RowBox[{"t2", "\[Rule]", 
                 RowBox[{
                  FractionBox["t2", 
                   RowBox[{"x", "[", 
                    RowBox[{"3", ",", "1"}], "]"}]], 
                  RowBox[{"x", "[", 
                   RowBox[{"4", ",", "1"}], "]"}]}]}]}], "}"}]}], "//", 
             RowBox[{
              RowBox[{"#", "*", 
               FractionBox[
                RowBox[{"x", "[", 
                 RowBox[{"2", ",", "4"}], "]"}], 
                RowBox[{"x", "[", 
                 RowBox[{"1", ",", "4"}], "]"}]], "*", 
               FractionBox[
                RowBox[{"x", "[", 
                 RowBox[{"4", ",", "1"}], "]"}], 
                RowBox[{"x", "[", 
                 RowBox[{"3", ",", "1"}], "]"}]]}], "&"}]}], ")"}], "/.", 
           "tosymCrossratios5pt"}], "//", "Simplify"}], "//", 
         RowBox[{
          RowBox[{"#", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"t1", "\[Rule]", 
              FractionBox["t1", 
               RowBox[{"(", 
                RowBox[{"t1", "-", "1"}], ")"}]]}], ",", 
             RowBox[{"t2", "\[Rule]", 
              FractionBox["t2", 
               RowBox[{"(", 
                RowBox[{"t2", "-", "1"}], ")"}]]}]}], "}"}]}], "&"}]}], "//", 
        RowBox[{
         RowBox[{"#", "*", 
          RowBox[{"D", "[", 
           RowBox[{
            FractionBox["t1", 
             RowBox[{"(", 
              RowBox[{"t1", "-", "1"}], ")"}]], ",", "t1"}], "]"}], "*", 
          RowBox[{"D", "[", 
           RowBox[{
            FractionBox["t2", 
             RowBox[{"(", 
              RowBox[{"t2", "-", "1"}], ")"}]], ",", "t2"}], "]"}]}], "&"}]}],
        "//", "Simplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ";"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Final", " ", "integrad", " ", "is", " ", "given"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(", 
    RowBox[{"fiveptlightcone1234", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"%", "//", "Simplify"}], "//", 
         RowBox[{
          RowBox[{"#", "/.", 
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["re_", "gt_"], "\[RuleDelayed]", 
             SuperscriptBox[
              RowBox[{"Together", "[", "re", "]"}], "gt"]}], "}"}]}], "&"}]}],
         "//", "PowerExpand"}], "//", 
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{"{", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "re_"}], ")"}], "gt_"], "\[RuleDelayed]", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "gt"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "re"}], ")"}], "gt"]}]}], "}"}]}], "&"}]}], 
      ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9459423141403465`*^9, 3.945942319182909*^9}, {
   3.9459423742261543`*^9, 3.945942376172493*^9}, {3.9459428593358345`*^9, 
   3.945942862618946*^9}, 3.945943012091568*^9, {3.945943049744152*^9, 
   3.9459430860969505`*^9}, {3.945943137316248*^9, 3.94594315416037*^9}, {
   3.9459433021539593`*^9, 3.94594331366523*^9}, {3.9459433807474785`*^9, 
   3.9459434075592346`*^9}, {3.9459436135887127`*^9, 3.9459436390809345`*^9}, 
   3.945943707312401*^9, {3.9459438059432335`*^9, 3.945943835239887*^9}, {
   3.9459438654414387`*^9, 3.9459439315814934`*^9}, {3.9459439685962048`*^9, 
   3.94594398136252*^9}, {3.9459440756894455`*^9, 3.945944140258976*^9}, {
   3.94594417391346*^9, 3.945944197499325*^9}, {3.9459445308691177`*^9, 
   3.945944537962158*^9}, {3.9459446431240025`*^9, 3.9459446499397583`*^9}, {
   3.945944701991598*^9, 3.9459447961591816`*^9}, {3.945945253378662*^9, 
   3.9459452621111794`*^9}, 3.945945809585924*^9, {3.945945872108631*^9, 
   3.9459458729372654`*^9}, {3.9459459789652195`*^9, 
   3.9459459909231358`*^9}, {3.9459461002059803`*^9, 
   3.9459461532629375`*^9}, {3.9459462132997017`*^9, 3.945946249968546*^9}, {
   3.9459463458386383`*^9, 3.945946377383013*^9}, {3.945946742292364*^9, 
   3.9459467983091373`*^9}, {3.9459468700478706`*^9, 
   3.9459469197216473`*^9}, {3.945947027692959*^9, 3.9459470397811337`*^9}, {
   3.9459471204024067`*^9, 3.945947145322304*^9}, {3.9459472986612244`*^9, 
   3.9459473714693184`*^9}, {3.9459474613166466`*^9, 
   3.9459474806655903`*^9}, {3.9459475550662785`*^9, 3.945947557399338*^9}, {
   3.94594854288867*^9, 3.9459485715027485`*^9}, {3.945948602988226*^9, 
   3.9459486035941143`*^9}, {3.945948671655567*^9, 3.9459486739440384`*^9}, {
   3.945948729490383*^9, 3.9459487356060257`*^9}, {3.945949001424322*^9, 
   3.9459490528152504`*^9}, {3.9459491256485825`*^9, 
   3.9459491549237404`*^9}, {3.945949401993473*^9, 3.9459494277177963`*^9}, {
   3.9459494614340286`*^9, 3.9459495157731304`*^9}, {3.945949661609968*^9, 
   3.945949733814455*^9}, {3.945949774454279*^9, 3.945949863965521*^9}, {
   3.9460263810211143`*^9, 3.9460263970282516`*^9}, {3.9460264317340336`*^9, 
   3.9460264851283207`*^9}, {3.94603244856057*^9, 3.946032467044153*^9}, 
   3.946032914134556*^9, {3.9460334995045395`*^9, 3.9460335116988544`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"0f25be44-005b-944f-aff1-be456941524b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox[
       RowBox[{"J1", "+", "\[CapitalDelta]J1"}], "2"], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox[
       RowBox[{"J2", "+", "\[CapitalDelta]J2"}], "2"], "]"}], "2"]}]], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{
     RowBox[{"2", " ", "J1"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "J1", "+", 
        RowBox[{"2", " ", "l3"}], "+", "\[CapitalDelta]J1", "-", 
        "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "J2", "+", 
        RowBox[{"2", " ", "l3"}], "+", "\[CapitalDelta]J2", "-", 
        "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"J1", "+", "J2", "-", 
        RowBox[{"2", " ", "l3"}], "+", "\[CapitalDelta]J1", "-", 
        "\[CapitalDelta]J2", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"J1", "+", "J2", "-", 
        RowBox[{"2", " ", "l3"}], "-", "\[CapitalDelta]J1", "+", 
        "\[CapitalDelta]J2", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}]}]], " ", 
   SuperscriptBox["\[ImaginaryI]", 
    RowBox[{
     RowBox[{"-", "J1"}], "-", "J2", "-", "\[CapitalDelta]J1", "-", 
     "\[CapitalDelta]J2", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", 
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "J1"}], "-", "J2"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "t1"}], ")"}], 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "J2", "+", 
        RowBox[{"2", " ", "l3"}], "+", "\[CapitalDelta]J2", "-", 
        "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"J1", "+", "J2", "-", 
        RowBox[{"2", " ", "l3"}], "+", "\[CapitalDelta]J1", "-", 
        "\[CapitalDelta]J2", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}]}]], " ", 
   SuperscriptBox["t1", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "J1", "+", "\[CapitalDelta]J1"}], ")"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "t2"}], ")"}], 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "J1", "+", 
        RowBox[{"2", " ", "l3"}], "+", "\[CapitalDelta]J1", "-", 
        "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"J1", "+", "J2", "-", 
        RowBox[{"2", " ", "l3"}], "-", "\[CapitalDelta]J1", "+", 
        "\[CapitalDelta]J2", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}]}]], " ", 
   SuperscriptBox["t2", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "J2", "+", "\[CapitalDelta]J2"}], ")"}]}]], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"J1", "+", "\[CapitalDelta]J1"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"J2", "+", "\[CapitalDelta]J2"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"\[ScriptU]5", "[", "1", "]"}], 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "J1"}], "+", "\[CapitalDelta]J1"}], ")"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"\[ScriptU]5", "[", "2", "]"}]}], ")"}], "l3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "t2", "+", 
      RowBox[{"t1", " ", "t2"}], "+", 
      RowBox[{"t2", " ", 
       RowBox[{"\[ScriptU]5", "[", "2", "]"}]}], "-", 
      RowBox[{"t1", " ", "t2", " ", 
       RowBox[{"\[ScriptU]5", "[", "2", "]"}]}]}], ")"}], 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "J1"}], "-", "J2", "-", "\[CapitalDelta]J1", "-", 
       "\[CapitalDelta]J2", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"\[ScriptU]5", "[", "3", "]"}], 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "J2"}], "+", "\[CapitalDelta]J2"}], ")"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"t2", "+", 
      RowBox[{"\[ScriptU]5", "[", "4", "]"}], "-", 
      RowBox[{"t2", " ", 
       RowBox[{"\[ScriptU]5", "[", "4", "]"}]}]}], ")"}], 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "J1"}], "-", "J2", "+", 
       RowBox[{"2", " ", "l3"}], "+", "\[CapitalDelta]J1", "-", 
       "\[CapitalDelta]J2", "-", "\[CapitalDelta]\[Phi]"}], ")"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"t1", " ", 
       RowBox[{"\[ScriptU]5", "[", "4", "]"}]}], "-", 
      RowBox[{
       RowBox[{"\[ScriptU]5", "[", "2", "]"}], " ", 
       RowBox[{"\[ScriptU]5", "[", "4", "]"}]}], "+", 
      RowBox[{"t1", " ", 
       RowBox[{"\[ScriptU]5", "[", "2", "]"}], " ", 
       RowBox[{"\[ScriptU]5", "[", "4", "]"}]}]}], ")"}], 
    RowBox[{"J2", "-", "l3"}]], " ", 
   SuperscriptBox[
    RowBox[{"\[ScriptU]5", "[", "5", "]"}], 
    RowBox[{"\[CapitalDelta]\[Phi]", "/", "2"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "t1", "+", 
      RowBox[{"t1", " ", 
       RowBox[{"\[ScriptU]5", "[", "5", "]"}]}]}], ")"}], 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "J1"}], "-", "J2", "+", 
       RowBox[{"2", " ", "l3"}], "-", "\[CapitalDelta]J1", "+", 
       "\[CapitalDelta]J2", "-", "\[CapitalDelta]\[Phi]"}], ")"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"\[ScriptU]5", "[", "5", "]"}], "+", 
      RowBox[{"t2", " ", 
       RowBox[{"\[ScriptU]5", "[", "5", "]"}]}], "-", 
      RowBox[{"t2", " ", 
       RowBox[{"\[ScriptU]5", "[", "2", "]"}], " ", 
       RowBox[{"\[ScriptU]5", "[", "5", "]"}]}]}], ")"}], 
    RowBox[{"J1", "-", "l3"}]]}]}]], "Output",
 CellChangeTimes->{3.9460265118110867`*^9, 3.94603247211166*^9, 
  3.9460329209347553`*^9, 3.946281249279461*^9, 3.946370368849367*^9, 
  3.947315304867687*^9, 3.9502559579254665`*^9, 3.950345094235319*^9, 
  3.951206520848793*^9, 3.9512081158189697`*^9, 3.952419284875963*^9, 
  3.9608790994007816`*^9, 3.9615152678316765`*^9, 3.9632878767581673`*^9, 
  3.9634267341565323`*^9, 3.9635369658295956`*^9, 3.9766936191196823`*^9, 
  3.977392893029518*^9, 3.977737268315735*^9, 3.978620252664772*^9, 
  3.9787686676488895`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"3e62e446-18b1-9c43-a373-04ad636adfbc"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Large J limit/Reduction to Bessel functions:", "Section",
 CellChangeTimes->{{3.946109726908287*^9, 3.9461097353732376`*^9}, {
  3.94618416492136*^9, 
  3.946184210882*^9}},ExpressionUUID->"7284a4a4-27bb-5f43-b481-6a357f86bbf5"],

Cell[TextData[{
 "The idea is to study the large spin behaviour of observables using \
conformal blocks. I will keep everything general at first, and finally \
restrict to operators with tree level twist two (",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["\[Tau]", "0"], "\[LongEqual]", "2"}], TraditionalForm],
      "errors" -> {}, "input" -> "\\tau_0=2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "989dceaf-c93f-c144-87ee-1301ab753afb"],
 ")."
}], "Text",
 CellChangeTimes->{{3.9500028783378773`*^9, 3.950002884943571*^9}, {
   3.950694048669544*^9, 3.9506941189522743`*^9}, 
   3.9787618623408737`*^9},ExpressionUUID->"ac12533c-6422-1e40-8b4f-\
7b275e6fee1f"],

Cell[CellGroupData[{

Cell["Prefactors & Measures:", "Subsection",
 CellChangeTimes->{{3.9462815108120766`*^9, 3.9462815140041447`*^9}, {
  3.9766930426231785`*^9, 
  3.976693050280691*^9}},ExpressionUUID->"ec3b12be-a0f4-5747-8e62-\
5392159e5b82"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fiveptpre", "=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"J1", "+", "\[CapitalDelta]J1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"J2", "+", "\[CapitalDelta]J2"}], "]"}], 
     SuperscriptBox[
      RowBox[{"\[ScriptU]5", "[", "5", "]"}], 
      RowBox[{"\[CapitalDelta]\[Phi]", "/", "2"}]], " ", 
     SuperscriptBox[
      RowBox[{"\[ScriptU]5", "[", "1", "]"}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "J1"}], "+", "\[CapitalDelta]J1"}], ")"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"\[ScriptU]5", "[", "3", "]"}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "J2"}], "+", "\[CapitalDelta]J2"}], ")"}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[ScriptU]5", "[", "2", "]"}]}], ")"}], "l3"]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"J1", "+", "\[CapitalDelta]J1"}], "2"], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"J2", "+", "\[CapitalDelta]J2"}], "2"], "]"}], "2"]}]], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{
     RowBox[{"2", " ", "J1"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "J1", "+", 
        RowBox[{"2", " ", "l3"}], "+", "\[CapitalDelta]J1", "-", 
        "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "J2", "+", 
        RowBox[{"2", " ", "l3"}], "+", "\[CapitalDelta]J2", "-", 
        "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"J1", "+", "J2", "-", 
        RowBox[{"2", " ", "l3"}], "+", "\[CapitalDelta]J1", "-", 
        "\[CapitalDelta]J2", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"J1", "+", "J2", "-", 
        RowBox[{"2", " ", "l3"}], "-", "\[CapitalDelta]J1", "+", 
        "\[CapitalDelta]J2", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}]}]], " ", 
   SuperscriptBox["\[ImaginaryI]", 
    RowBox[{
     RowBox[{"-", "J1"}], "-", "J2", "-", "\[CapitalDelta]J1", "-", 
     "\[CapitalDelta]J2", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], 
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "J1"}], "-", "J2"}]]}]}]], "Input",
 CellChangeTimes->{{3.9603699248738327`*^9, 3.96036994628384*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"6d0b0178-4fd5-6a42-9ea9-a9aa94de1115"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{
     RowBox[{"2", " ", "J1"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "J1", "+", 
        RowBox[{"2", " ", "l3"}], "+", "\[CapitalDelta]J1", "-", 
        "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "J2", "+", 
        RowBox[{"2", " ", "l3"}], "+", "\[CapitalDelta]J2", "-", 
        "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"J1", "+", "J2", "-", 
        RowBox[{"2", " ", "l3"}], "+", "\[CapitalDelta]J1", "-", 
        "\[CapitalDelta]J2", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"J1", "+", "J2", "-", 
        RowBox[{"2", " ", "l3"}], "-", "\[CapitalDelta]J1", "+", 
        "\[CapitalDelta]J2", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}]}]], " ", 
   SuperscriptBox["\[ImaginaryI]", 
    RowBox[{
     RowBox[{"-", "J1"}], "-", "J2", "-", "\[CapitalDelta]J1", "-", 
     "\[CapitalDelta]J2", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", 
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "J1"}], "-", "J2"}]], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"J1", "+", "\[CapitalDelta]J1"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"J2", "+", "\[CapitalDelta]J2"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"\[ScriptU]5", "[", "1", "]"}], 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "J1"}], "+", "\[CapitalDelta]J1"}], ")"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"\[ScriptU]5", "[", "2", "]"}]}], ")"}], "l3"], " ", 
   SuperscriptBox[
    RowBox[{"\[ScriptU]5", "[", "3", "]"}], 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "J2"}], "+", "\[CapitalDelta]J2"}], ")"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"\[ScriptU]5", "[", "5", "]"}], 
    RowBox[{"\[CapitalDelta]\[Phi]", "/", "2"}]]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     FractionBox[
      RowBox[{"J1", "+", "\[CapitalDelta]J1"}], "2"], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     FractionBox[
      RowBox[{"J2", "+", "\[CapitalDelta]J2"}], "2"], "]"}], 
    "2"]}]]], "Output",
 CellChangeTimes->{3.9603699469697113`*^9, 3.960451175099144*^9, 
  3.9608791284838676`*^9, 3.9615153326675453`*^9, 3.96328790006299*^9, 
  3.963426748199396*^9, 3.9635369920946712`*^9, 3.9766936687092533`*^9, 
  3.977392909930784*^9, 3.9777372750556393`*^9, 3.978620261138344*^9, 
  3.9787686758569927`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"733a4034-1569-0647-b655-fa916f14a385"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"coeffprenewO2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"Gamma", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"2", "J2"}], "+", "\[Tau]2", "+", "\[Gamma]2"}], 
                   "2"], "]"}], 
                 RowBox[{"Gamma", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"2", "J2"}], "+", "\[Tau]2", "+", "\[Tau]3", "-", 
                    "\[Tau]1", "+", "\[Gamma]2", "+", "\[Gamma]3", "-", 
                    "\[Gamma]1", "-", 
                    RowBox[{"2", "l3"}]}], "2"], "]"}]], ")"}], "//", 
               RowBox[{
                RowBox[{"Series", "[", 
                 RowBox[{"#", ",", 
                  RowBox[{"{", 
                   RowBox[{"J2", ",", "\[Infinity]", ",", "4"}], "}"}]}], 
                 "]"}], "&"}]}], "//", "Normal"}], "//", "ExpandAll"}], "//", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"#", "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"J1", "\[Rule]", 
                    FractionBox["x1", 
                    SuperscriptBox[
                    RowBox[{"\[ScriptU]5", "[", "5", "]"}], 
                    FractionBox["1", "2"]]]}], ",", 
                    RowBox[{"J2", "\[Rule]", 
                    FractionBox["x2", 
                    SuperscriptBox[
                    RowBox[{"\[ScriptU]5", "[", "4", "]"}], 
                    FractionBox["1", "2"]]]}]}], "}"}]}], "/.", 
                 "tocasimirspin5pt"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"g", "->", "1"}], ",", 
                  RowBox[{
                   RowBox[{"\[Gamma]1", "[", "j1", "]"}], "->", "\[Gamma]1"}],
                   ",", 
                  RowBox[{
                   RowBox[{"\[Gamma]2", "[", "j2", "]"}], "->", 
                   "\[Gamma]2"}]}], "}"}]}], "/.", "twist2"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[ScriptU]5", "[", "4", "]"}], "->", 
                 SuperscriptBox[
                  RowBox[{"\[ScriptU]\[ScriptU]5", "[", "4", "]"}], "2"]}], ",", 
                RowBox[{
                 RowBox[{"\[ScriptU]5", "[", "5", "]"}], "->", 
                 SuperscriptBox[
                  RowBox[{"\[ScriptU]\[ScriptU]5", "[", "5", "]"}], "2"]}]}], 
               "}"}]}], "&"}]}], "//", "Simplify"}], "//", "PowerExpand"}], "//", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[ScriptU]\[ScriptU]5", "[", "4", "]"}], ",", "0", ",",
               "4"}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}], "//", 
       "PowerExpand"}], "//", "FullSimplify"}], "//", 
     RowBox[{
      RowBox[{"#", "/.", 
       RowBox[{"\[Gamma]3", "->", "0"}]}], "&"}]}], "//", "Distribute"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"newpreO2", "=", 
   RowBox[{"coeffprenewO2", "*", 
    RowBox[{"(", 
     RowBox[{"coeffprenewO2", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"j2", "->", "j1"}], ",", 
        RowBox[{
         RowBox[{"\[ScriptU]\[ScriptU]5", "[", "4", "]"}], "->", 
         RowBox[{"\[ScriptU]\[ScriptU]5", "[", "5", "]"}]}], ",", 
        RowBox[{"\[Gamma]1", "->", "\[Gamma]2"}]}], "}"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.977558369503853*^9, 3.977558382365488*^9}, {
   3.977558452140276*^9, 3.977558491507015*^9}, {3.977558555880373*^9, 
   3.9775585734078064`*^9}, {3.97756058864472*^9, 3.9775605971301346`*^9}, 
   3.9775609378946953`*^9, {3.977563745473154*^9, 3.977563745616556*^9}, 
   3.9777447802914963`*^9, {3.978763151712721*^9, 3.9787631653789845`*^9}, {
   3.978767711289486*^9, 3.9787677459675484`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"09b4c690-3f7c-b648-af58-27636492d414"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"measurextoj", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"tocasimirspin5pt", "/.", 
         RowBox[{"g", "->", "1"}]}], ")"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], "//", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"#", ",", "j1"}], "]"}], "&"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"tocasimirspin5pt", "/.", 
         RowBox[{"g", "->", "1"}]}], ")"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], "//", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"#", ",", "j2"}], "]"}], "&"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9630530900759716`*^9, 3.9630531124449863`*^9}, {
   3.9630531796793575`*^9, 3.9630532078221073`*^9}, {3.9630532540840263`*^9, 
   3.9630532907114716`*^9}, 3.963053960800192*^9, {3.9630540727695713`*^9, 
   3.9630540843220215`*^9}, {3.9630541600779343`*^9, 3.963054216861128*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"68330fd7-65a7-2e48-ba58-0d6c250adbbd"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", "j1"}], 
     SqrtBox[
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["j1", "2"]}], "+", 
       RowBox[{"\[ScriptU]5", "[", "5", "]"}]}]]], "-", 
    RowBox[{
     SqrtBox[
      RowBox[{"\[ScriptU]5", "[", "5", "]"}]], " ", 
     RowBox[{
      SuperscriptBox["\[Gamma]1", "\[Prime]",
       MultilineFunction->None], "[", "j1", "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", "j2"}], 
     SqrtBox[
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["j2", "2"]}], "+", 
       RowBox[{"\[ScriptU]5", "[", "4", "]"}]}]]], "-", 
    RowBox[{
     SqrtBox[
      RowBox[{"\[ScriptU]5", "[", "4", "]"}]], " ", 
     RowBox[{
      SuperscriptBox["\[Gamma]2", "\[Prime]",
       MultilineFunction->None], "[", "j2", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.963053085708437*^9, 3.9630531135121155`*^9}, {
   3.96305319400671*^9, 3.963053209236128*^9}, 3.963053293591734*^9, 
   3.9630539621643524`*^9, 3.963054217891054*^9, 3.9632879044602585`*^9, 
   3.963426754111164*^9, 3.9635370002165527`*^9, 3.976693675285038*^9, 
   3.977392913372364*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"0e36a464-51df-f145-b9a8-bd1ecce9bde3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Blocks:", "Subsection",
 CellChangeTimes->{{3.978768048285364*^9, 
  3.9787680521749516`*^9}},ExpressionUUID->"c5ce0f01-c697-5b49-a9fb-\
5d5db054d652"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fiveptblockO2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    FractionBox["fiveptlightcone1234", "fiveptpre"], 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Gamma]2", "+", 
                    RowBox[{"2", "J2"}]}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Gamma]1", "+", 
                    RowBox[{"2", "J1"}]}], ")"}]}], "/.", "totwist5pt2"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{"t2", "\[Rule]", 
                    RowBox[{"1", "-", "t2"}]}], "}"}]}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"J1", "\[Rule]", 
                    FractionBox["x1", 
                    SuperscriptBox[
                    RowBox[{"\[ScriptU]5", "[", "5", "]"}], 
                    FractionBox["1", "2"]]]}], ",", 
                    RowBox[{"J2", "\[Rule]", 
                    FractionBox["x2", 
                    SuperscriptBox[
                    RowBox[{"\[ScriptU]5", "[", "4", "]"}], 
                    FractionBox["1", "2"]]]}]}], "}"}]}], "//", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"#", "*", 
                    RowBox[{"\[ScriptU]5", "[", "5", "]"}], 
                    RowBox[{"\[ScriptU]5", "[", "4", "]"}]}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"t1", "\[Rule]", 
                    RowBox[{"1", "-", 
                    RowBox[{"t1", "*", 
                    SuperscriptBox[
                    RowBox[{"\[ScriptU]5", "[", "5", "]"}], 
                    FractionBox["1", "2"]]}]}]}], ",", 
                    RowBox[{"t2", "\[Rule]", 
                    RowBox[{"1", "-", 
                    RowBox[{"t2", "*", 
                    SuperscriptBox[
                    RowBox[{"\[ScriptU]5", "[", "4", "]"}], 
                    FractionBox["1", "2"]]}]}]}]}], "}"}]}], "&"}]}], "//", 
                    "Simplify"}], "//", "ExpandAll"}], "//", 
                   RowBox[{
                    RowBox[{"#", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "re_"}], ")"}], "gt_"], "\[RuleDelayed]", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "gt"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "re"}], ")"}], "gt"]}]}], "}"}]}], 
                    "&"}]}], "//", 
                  RowBox[{
                   RowBox[{"#", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    SuperscriptBox["a_", "b_"], "\[RuleDelayed]", 
                    SuperscriptBox[
                    RowBox[{"Factor", "[", "a", "]"}], "b"]}], "}"}]}], 
                   "&"}]}], "//", "Simplify"}], "//", "PowerExpand"}], "//", 
               "Simplify"}], "//", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "/.", "tocasimirspin5pt"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"g", "->", "1"}], ",", 
                    RowBox[{
                    RowBox[{"\[Gamma]1", "[", "j1", "]"}], "->", 
                    "\[Gamma]1"}], ",", 
                    RowBox[{
                    RowBox[{"\[Gamma]2", "[", "j2", "]"}], "->", 
                    "\[Gamma]2"}], ",", 
                    RowBox[{
                    RowBox[{"\[Gamma]3", "[", "j3", "]"}], "->", 
                    "\[Gamma]3"}]}], "}"}]}], "/.", "twist2"}], "/.", 
                RowBox[{"\[Gamma]3", "->", "0"}]}], "&"}]}], "//", 
             RowBox[{
              RowBox[{"#", "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[ScriptU]5", "[", "4", "]"}], "->", 
                  SuperscriptBox[
                   RowBox[{"\[ScriptU]\[ScriptU]5", "[", "4", "]"}], "2"]}], ",", 
                 RowBox[{
                  RowBox[{"\[ScriptU]5", "[", "5", "]"}], "->", 
                  SuperscriptBox[
                   RowBox[{"\[ScriptU]\[ScriptU]5", "[", "5", "]"}], "2"]}]}],
                 "}"}]}], "&"}]}], "//", "PowerExpand"}], "//", "Simplify"}], 
          "//", 
          RowBox[{
           RowBox[{"#", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[ScriptU]\[ScriptU]5", "[", "a_", "]"}], "->", 
              RowBox[{
               RowBox[{"\[ScriptU]\[ScriptU]5", "[", "a", "]"}], "*", 
               "\[Lambda]"}]}], "}"}]}], "&"}]}], "//", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"\[Lambda]", ",", "0", ",", "3"}], "}"}]}], "]"}], 
          "&"}]}], "//", "Normal"}], "//", 
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{"\[Lambda]", "->", "1"}]}], "&"}]}], "//", "PowerExpand"}], "//",
      "ExpandAll"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.960364205674345*^9, 3.960364225465151*^9}, {
   3.9603642627447777`*^9, 3.960364303177128*^9}, {3.960364439650667*^9, 
   3.960364439749075*^9}, {3.960364550743788*^9, 3.960364587900276*^9}, {
   3.9603646335188065`*^9, 3.960364658749922*^9}, {3.9603649032962494`*^9, 
   3.96036494771517*^9}, {3.9603652083683567`*^9, 3.960365230916193*^9}, 
   3.960365276071371*^9, {3.960365336060875*^9, 3.960365376417549*^9}, 
   3.9603655278146114`*^9, {3.960365619804119*^9, 3.9603656346988335`*^9}, {
   3.960365670772602*^9, 3.960365670852129*^9}, {3.9603657148519363`*^9, 
   3.9603657546535816`*^9}, {3.9603659290835285`*^9, 3.960365931009081*^9}, {
   3.9603659777341022`*^9, 3.960366006038702*^9}, {3.960366344755211*^9, 
   3.960366344897539*^9}, {3.9603663754861107`*^9, 3.9603664003536205`*^9}, {
   3.960366781779991*^9, 3.9603667896794777`*^9}, 3.960366863379961*^9, {
   3.9603671692840385`*^9, 3.9603671936609573`*^9}, 3.9603672932492657`*^9, 
   3.9603693880928764`*^9, 3.960369475788578*^9, {3.960369634225113*^9, 
   3.96036963607065*^9}, {3.960369764810766*^9, 3.960369766071781*^9}, {
   3.96037016656044*^9, 3.9603701681651287`*^9}, {3.960370280750742*^9, 
   3.9603702833967113`*^9}, {3.9603703724062614`*^9, 3.960370380430605*^9}, {
   3.9603704153445816`*^9, 3.960370416229454*^9}, {3.960371060482689*^9, 
   3.960371070293146*^9}, 3.960450813317152*^9, {3.960451192433281*^9, 
   3.960451192538988*^9}, {3.960451319219454*^9, 3.960451319400429*^9}, {
   3.9604527603597736`*^9, 3.9604527917958775`*^9}, {3.960889373921442*^9, 
   3.960889380297867*^9}, {3.9766953344461765`*^9, 3.976695395137356*^9}, {
   3.977294711129099*^9, 3.977294711329649*^9}, {3.9775640479152546`*^9, 
   3.9775640628461037`*^9}, {3.9775641237829494`*^9, 3.977564125095661*^9}, {
   3.977564448452116*^9, 3.977564471911762*^9}, {3.977564518174835*^9, 
   3.9775645183799896`*^9}, {3.9775648695516167`*^9, 
   3.9775648715508537`*^9}, {3.9777448918741283`*^9, 3.977744892730652*^9}, 
   3.9786262320720787`*^9, {3.9786302582047005`*^9, 3.978630258993099*^9}, {
   3.978767899688299*^9, 3.9787679001639423`*^9}, {3.9787691871097527`*^9, 
   3.9787691991279354`*^9}, {3.978771847708828*^9, 3.9787718620228806`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"66b6a75b-c6a3-ea43-a382-19ec691d5533"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fiveptblockintO2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"int", "/@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"fiveptblockO2", "//", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "/.", "totwist5pt2"}], "/.", "twist2"}], 
                 "&"}]}], "//", "ExpandAll"}], ")"}]}], ")"}], "//.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"int", "[", 
               RowBox[{"a_", "+", "b_"}], "]"}], "\[RuleDelayed]", 
              RowBox[{
               RowBox[{"int", "[", "a", "]"}], "+", 
               RowBox[{"int", "[", "b", "]"}]}]}], ",", 
             RowBox[{
              RowBox[{"int", "[", 
               RowBox[{"a_", "*", "b_"}], "]"}], "\[RuleDelayed]", 
              RowBox[{
               RowBox[{
                RowBox[{"int", "[", "a", "]"}], "*", "b"}], "/;", 
               RowBox[{"NumberQ", "[", "b", "]"}]}]}]}], "}"}]}], "//.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"int", "[", 
              RowBox[{"X_", "*", 
               SuperscriptBox[
                RowBox[{"\[ScriptU]\[ScriptU]", "[", "a1_", "]"}], "a2_."]}], 
              "]"}], ":>", 
             RowBox[{
              RowBox[{"int", "[", "X", "]"}], 
              SuperscriptBox[
               RowBox[{"\[ScriptU]\[ScriptU]", "[", "a1", "]"}], "a2"]}]}], ",", 
            RowBox[{
             RowBox[{"int", "[", 
              RowBox[{"X_", "*", 
               SuperscriptBox[
                RowBox[{"Log", "[", 
                 RowBox[{"\[ScriptU]\[ScriptU]", "[", "a1_", "]"}], "]"}], 
                "a2_."]}], "]"}], ":>", 
             RowBox[{
              RowBox[{"int", "[", "X", "]"}], 
              SuperscriptBox[
               RowBox[{"Log", "[", 
                RowBox[{"\[ScriptU]\[ScriptU]", "[", "a1", "]"}], "]"}], 
               "a2"]}]}]}], "}"}]}], "//.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"int", "[", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "j1"}], " ", "t1"}], "-", 
                RowBox[{"j2", " ", "t2"}], "-", 
                FractionBox["j2", "t2"], "-", 
                FractionBox["j1", "t1"]}]], "X_"}], "]"}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{"int", "[", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "j1"}], " ", "t1"}], "-", 
                 RowBox[{"j2", " ", "t2"}], "-", 
                 FractionBox["j2", "t2"], "-", 
                 FractionBox["j1", "t1"]}]], "]"}], "X"}], "/;", 
             RowBox[{
              RowBox[{"FreeQ", "[", 
               RowBox[{"X", ",", "t1"}], "]"}], "&&", 
              RowBox[{"FreeQ", "[", 
               RowBox[{"X", ",", "t2"}], "]"}]}]}]}], ",", 
           RowBox[{
            RowBox[{"int", "[", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "j1"}], " ", "t1"}], "-", 
                RowBox[{"j2", " ", "t2"}], "-", 
                FractionBox["j2", "t2"], "-", 
                FractionBox["j1", "t1"]}]], 
              SuperscriptBox["t1", "a_."], " ", 
              SuperscriptBox["t2", "b_."], " ", "X_"}], "]"}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{"int", "[", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "j1"}], " ", "t1"}], "-", 
                  RowBox[{"j2", " ", "t2"}], "-", 
                  FractionBox["j2", "t2"], "-", 
                  FractionBox["j1", "t1"]}]], 
                SuperscriptBox["t1", "a"], " ", 
                SuperscriptBox["t2", "b"]}], "]"}], "X"}], "/;", 
             RowBox[{
              RowBox[{"FreeQ", "[", 
               RowBox[{"X", ",", "t1"}], "]"}], "&&", 
              RowBox[{"FreeQ", "[", 
               RowBox[{"X", ",", "t2"}], "]"}]}]}]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"int", "[", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "j1"}], " ", "t1"}], "-", 
              RowBox[{"j2", " ", "t2"}], "-", 
              FractionBox["j2", "t2"], "-", 
              FractionBox["j1", "t1"]}]], "]"}], "\[RuleDelayed]", 
           RowBox[{"4", " ", 
            RowBox[{"BesselK", "[", 
             RowBox[{"1", ",", 
              RowBox[{"2", " ", "j1"}]}], "]"}], " ", 
            RowBox[{"BesselK", "[", 
             RowBox[{"1", ",", 
              RowBox[{"2", " ", "j2"}]}], "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"int", "[", " ", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "j1"}], " ", "t1"}], "-", 
               RowBox[{"j2", " ", "t2"}], "-", 
               FractionBox["j2", "t2"], "-", 
               FractionBox["j1", "t1"]}]], " ", 
             SuperscriptBox["t1", "a_."], " ", 
             SuperscriptBox["t2", "b_."]}], "]"}], "\[RuleDelayed]", 
           RowBox[{"4", " ", 
            RowBox[{"BesselK", "[", 
             RowBox[{
              RowBox[{"1", "+", "a"}], ",", 
              RowBox[{"2", " ", "j1"}]}], "]"}], " ", 
            RowBox[{"BesselK", "[", 
             RowBox[{
              RowBox[{"1", "+", "b"}], ",", 
              RowBox[{"2", " ", "j2"}]}], "]"}]}]}]}], "}"}]}], "//.", 
       "besselkrecursion"}], "//", "Simplify"}], "//", "ExpandAll"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9543419645955048`*^9, 3.95434199662949*^9}, {
   3.954342459421692*^9, 3.9543425280252113`*^9}, 3.9543425843567505`*^9, {
   3.9544901106212215`*^9, 3.954490188940132*^9}, {3.9550085730289593`*^9, 
   3.9550085770230904`*^9}, 3.9550089216177864`*^9, {3.9552751713190937`*^9, 
   3.9552751800040684`*^9}, {3.955276034022358*^9, 3.955276050424015*^9}, 
   3.9552767198574677`*^9, {3.9580503620457*^9, 3.9580503787073345`*^9}, {
   3.9604554868599987`*^9, 3.960455650297001*^9}, 3.9604567358348026`*^9, {
   3.9604567871542587`*^9, 3.9604568026452904`*^9}, {3.9608792790758915`*^9, 
   3.960879281529566*^9}, {3.960889341544592*^9, 3.960889344493273*^9}, {
   3.9610620461517677`*^9, 3.9610620704033566`*^9}, {3.9610626658266735`*^9, 
   3.9610626695106544`*^9}, {3.961062702985573*^9, 3.961062713169815*^9}, 
   3.976693997042116*^9, {3.977564143375002*^9, 3.977564149727892*^9}, {
   3.978767906836897*^9, 3.978767911232847*^9}, 3.978769205952057*^9},
 CellLabel->
  "In[127]:=",ExpressionUUID->"6d7c7f1e-05fb-9942-8ada-911027a93559"]
}, Open  ]],

Cell[CellGroupData[{

Cell["5-points tree level:", "Subsection",
 CellChangeTimes->{{3.9777345431568317`*^9, 3.9777345512040195`*^9}, {
   3.9778149564055405`*^9, 3.9778149594538326`*^9}, 3.977815446307226*^9, {
   3.9786057094041557`*^9, 
   3.9786057103434086`*^9}},ExpressionUUID->"d675b69e-298a-c442-af19-\
a8a94042837d"],

Cell[CellGroupData[{

Cell["Tree level checks:", "Subsubsection",
 CellChangeTimes->{{3.9786057437226467`*^9, 
  3.9786057480021687`*^9}},ExpressionUUID->"48cbaab9-9f88-5746-8f8e-\
ea1de4c5ba2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fiveptblockintO2tree", "=", 
   RowBox[{"fiveptblockintO2", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Gamma]1", "->", "0"}], ",", 
      RowBox[{"\[Gamma]2", "->", "0"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.978769063758728*^9, 3.9787690793051796`*^9}, {
  3.9787721027934856`*^9, 3.9787721039535713`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"ed7b4604-14f0-5748-8044-917ed65958db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"newpreO2tree", "=", 
   RowBox[{"newpreO2", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Gamma]1", "->", "0"}], ",", 
      RowBox[{"\[Gamma]2", "->", "0"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.977558369503853*^9, 3.977558382365488*^9}, {
   3.977558452140276*^9, 3.977558491507015*^9}, {3.977558555880373*^9, 
   3.9775585734078064`*^9}, {3.97756058864472*^9, 3.9775605971301346`*^9}, 
   3.9775609378946953`*^9, {3.977563745473154*^9, 3.977563745616556*^9}, {
   3.977742289952095*^9, 3.9777423511207542`*^9}, {3.978763098388397*^9, 
   3.97876311178998*^9}, {3.978767772672735*^9, 3.9787678111938915`*^9}, {
   3.978772106518751*^9, 3.9787721076328373`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"10abf069-2123-fe42-9d20-d2481b84682f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fivepttree", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["newpreO2tree", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"l3", "+", "1"}], "]"}], "2"]], "*", 
       "fiveptblockintO2tree"}], "/.", 
      RowBox[{
       RowBox[{"\[ScriptU]5", "[", "2", "]"}], "->", 
       RowBox[{"1", "-", "\[ScriptU]52"}]}]}], "//", "PowerExpand"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fivepttreestep2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"fivepttree", "//", 
        RowBox[{
         RowBox[{"#", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[ScriptU]\[ScriptU]5", "[", "a_", "]"}], "->", 
            RowBox[{
             RowBox[{"\[ScriptU]\[ScriptU]5", "[", "a", "]"}], "*", 
             "\[Lambda]"}]}], "}"}]}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], "&"}]}],
       "//", "Normal"}], "//", 
     RowBox[{
      RowBox[{"#", "/.", 
       RowBox[{"\[Lambda]", "->", "1"}]}], "&"}]}], "//", "ExpandAll"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fivepttreestep3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"fivepttreestep2", "//", 
          RowBox[{
           RowBox[{"#", "*", 
            SuperscriptBox["\[ScriptU]52", "l3"]}], "&"}]}], "//", 
         "ExpandAll"}], "//", 
        RowBox[{
         RowBox[{"#", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"X_", "*", 
             SuperscriptBox["\[ScriptU]52", 
              RowBox[{"a3_.", "+", "l3"}]]}], ":>", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"X", "*", 
               SuperscriptBox["\[ScriptU]52", 
                RowBox[{"a3", "+", "l3"}]]}], "/.", 
              RowBox[{"{", 
               RowBox[{"l3", "->", 
                RowBox[{"l3", "-", "a3"}]}], "}"}]}], ")"}]}], "}"}]}], 
         "&"}]}], "//", "Simplify"}], "//", "ExpandAll"}], "//", 
     RowBox[{
      RowBox[{"#", "//.", "besselkrecursion"}], "&"}]}], "//", 
    "ExpandAll"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9777426556392574`*^9, 3.9777426933485527`*^9}, 
   3.9777434566421432`*^9, {3.977814421676794*^9, 3.977814449660198*^9}, {
   3.977814672333702*^9, 3.977814772951145*^9}, {3.9787678221008377`*^9, 
   3.9787678490638638`*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"8610735d-8e76-c544-a08f-364cb2de5ce0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fivepttreeeq1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"fivepttreestep3", ",", 
       RowBox[{"\[ScriptU]\[ScriptU]5", "[", "5", "]"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[ScriptU]\[ScriptU]5", "[", "4", "]"}], "->", "0"}], "}"}]}],
     ")"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.955436551061596*^9, 3.95543660102071*^9}, {
   3.955436765128351*^9, 3.9554367652767296`*^9}, {3.9554367969016647`*^9, 
   3.955436809639105*^9}, {3.9554370933312054`*^9, 3.955437093435728*^9}, 
   3.9554374532766533`*^9, {3.9554383868556023`*^9, 3.955438387585205*^9}, {
   3.95543865287862*^9, 3.9554386529619274`*^9}, {3.9554386972629147`*^9, 
   3.9554386976990814`*^9}, {3.9554387475308*^9, 3.955438762105633*^9}, {
   3.9554389849955063`*^9, 3.9554390067704735`*^9}, {3.9554390745924664`*^9, 
   3.955439078016054*^9}, {3.955439114623537*^9, 3.955439129931072*^9}, {
   3.9554486022170258`*^9, 3.955448603568672*^9}, {3.955448653626663*^9, 
   3.9554487574027405`*^9}, 3.9554488106089478`*^9, {3.955450396377529*^9, 
   3.955450417240877*^9}, {3.9554505464041977`*^9, 3.9554507156881256`*^9}, {
   3.95545092655567*^9, 3.9554509277310486`*^9}, 3.955451018004175*^9, {
   3.95545173700823*^9, 3.95545173774942*^9}, 3.95545213172365*^9, {
   3.9555345146055527`*^9, 3.9555345152094574`*^9}, {3.955535929325384*^9, 
   3.955535930121006*^9}, {3.9555374604103127`*^9, 3.9555374831335125`*^9}, {
   3.9557057659583855`*^9, 3.955705772591221*^9}, {3.955789981996931*^9, 
   3.9557900400632954`*^9}, {3.956132606273115*^9, 3.956132606825405*^9}, {
   3.956133566182413*^9, 3.9561336052708664`*^9}, 3.9561430437629623`*^9, {
   3.9561430811842594`*^9, 3.9561430982157326`*^9}, 3.9572555769664783`*^9, {
   3.9608935784702034`*^9, 3.9608935905374985`*^9}, {3.960893951923853*^9, 
   3.960893955231661*^9}, {3.960966029463354*^9, 3.960966110268711*^9}, 
   3.960966782210823*^9, {3.9611150948769665`*^9, 3.961115107647518*^9}, {
   3.9611177414403057`*^9, 3.9611177478434772`*^9}, 3.9767024831628532`*^9, 
   3.976718366081419*^9, {3.977297986906658*^9, 3.9772979869707756`*^9}, {
   3.9774803524424686`*^9, 3.977480365612692*^9}, 3.9775727242126446`*^9, {
   3.977744114933958*^9, 3.9777441759632263`*^9}, {3.977744208556923*^9, 
   3.9777442255953655`*^9}, {3.977814530132332*^9, 3.9778145683832455`*^9}, {
   3.977814873270319*^9, 3.9778148859817657`*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"f901d6ca-2393-d94f-8013-b8fe37902a3d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9778145494752407`*^9, 3.9778145690992165`*^9}, 
   3.97781490011244*^9, 3.978769122588112*^9, 3.9787694113238316`*^9, 
   3.9787721277035656`*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"3c3641ff-cf1a-4743-93fa-b7eaeeb6fd92"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fivepttreeeq2", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"fivepttreestep3", ",", 
       RowBox[{"\[ScriptU]\[ScriptU]5", "[", "4", "]"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[ScriptU]\[ScriptU]5", "[", "5", "]"}], "->", "0"}], "}"}]}],
     ")"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.955436551061596*^9, 3.95543660102071*^9}, {
   3.955436765128351*^9, 3.9554367652767296`*^9}, {3.9554367969016647`*^9, 
   3.955436809639105*^9}, {3.9554370933312054`*^9, 3.955437093435728*^9}, 
   3.9554374532766533`*^9, {3.9554383868556023`*^9, 3.955438387585205*^9}, {
   3.95543865287862*^9, 3.9554386529619274`*^9}, {3.9554386972629147`*^9, 
   3.9554386976990814`*^9}, {3.9554387475308*^9, 3.955438762105633*^9}, {
   3.9554389849955063`*^9, 3.9554390067704735`*^9}, {3.9554390745924664`*^9, 
   3.955439078016054*^9}, {3.955439114623537*^9, 3.955439129931072*^9}, {
   3.9554486022170258`*^9, 3.955448603568672*^9}, {3.955448653626663*^9, 
   3.9554487574027405`*^9}, 3.9554488106089478`*^9, {3.955450396377529*^9, 
   3.955450417240877*^9}, {3.9554505464041977`*^9, 3.9554507156881256`*^9}, {
   3.95545092655567*^9, 3.9554509277310486`*^9}, 3.955451018004175*^9, {
   3.95545173700823*^9, 3.95545173774942*^9}, 3.95545213172365*^9, {
   3.9555345146055527`*^9, 3.9555345152094574`*^9}, {3.955535929325384*^9, 
   3.955535930121006*^9}, {3.9555374604103127`*^9, 3.9555374831335125`*^9}, {
   3.9557057659583855`*^9, 3.955705772591221*^9}, {3.955789981996931*^9, 
   3.9557900400632954`*^9}, {3.956132606273115*^9, 3.956132606825405*^9}, {
   3.956133566182413*^9, 3.9561336052708664`*^9}, 3.9561430437629623`*^9, {
   3.9561430811842594`*^9, 3.9561430982157326`*^9}, 3.9572555769664783`*^9, {
   3.9608935784702034`*^9, 3.9608935905374985`*^9}, {3.960893951923853*^9, 
   3.960893955231661*^9}, {3.960966029463354*^9, 3.960966110268711*^9}, 
   3.960966782210823*^9, {3.9611150948769665`*^9, 3.961115107647518*^9}, {
   3.9611177414403057`*^9, 3.9611177478434772`*^9}, 3.9767024831628532`*^9, 
   3.976718184794916*^9, {3.9767182331593075`*^9, 3.976718238873987*^9}, 
   3.976718370230282*^9, {3.97729799171756*^9, 3.9772979918135185`*^9}, {
   3.9774803686770897`*^9, 3.9774803751580925`*^9}, 3.977572726180641*^9, {
   3.9777441335155487`*^9, 3.9777441824710827`*^9}, {3.977744237188381*^9, 
   3.977744241198492*^9}, {3.9778145331302853`*^9, 3.9778145742545223`*^9}, {
   3.9778148752663803`*^9, 3.9778148935691433`*^9}, 3.9785957825192547`*^9},
 CellLabel->
  "In[134]:=",ExpressionUUID->"078f238f-b4ee-d047-8a9f-f4e98ddc23a5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.977814575252672*^9, 3.9778149026078186`*^9, 
  3.978769127732212*^9, 3.978769413440096*^9, 3.978772129295231*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"21590eea-3bc8-ac4f-8c8c-008e59b60f02"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fivepttreeeq3", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"fivepttreestep3", ",", 
      RowBox[{
       RowBox[{"\[ScriptU]\[ScriptU]5", "[", "4", "]"}], 
       RowBox[{"\[ScriptU]\[ScriptU]5", "[", "5", "]"}]}]}], "]"}], ")"}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.955436551061596*^9, 3.95543660102071*^9}, {
   3.955436765128351*^9, 3.9554367652767296`*^9}, {3.9554367969016647`*^9, 
   3.955436809639105*^9}, {3.9554370933312054`*^9, 3.955437093435728*^9}, 
   3.9554374532766533`*^9, {3.9554383868556023`*^9, 3.955438387585205*^9}, {
   3.95543865287862*^9, 3.9554386529619274`*^9}, {3.9554386972629147`*^9, 
   3.9554386976990814`*^9}, {3.9554387475308*^9, 3.955438762105633*^9}, {
   3.9554389849955063`*^9, 3.9554390067704735`*^9}, {3.9554390745924664`*^9, 
   3.955439078016054*^9}, {3.955439114623537*^9, 3.955439129931072*^9}, {
   3.9554486022170258`*^9, 3.955448603568672*^9}, {3.955448653626663*^9, 
   3.9554487574027405`*^9}, 3.9554488106089478`*^9, {3.955450396377529*^9, 
   3.955450417240877*^9}, {3.9554505464041977`*^9, 3.9554507156881256`*^9}, {
   3.95545092655567*^9, 3.9554509277310486`*^9}, 3.955451018004175*^9, {
   3.95545173700823*^9, 3.95545173774942*^9}, 3.95545213172365*^9, {
   3.9555345146055527`*^9, 3.9555345152094574`*^9}, {3.955535929325384*^9, 
   3.955535930121006*^9}, {3.9555374604103127`*^9, 3.9555374831335125`*^9}, {
   3.9557057659583855`*^9, 3.955705772591221*^9}, {3.955789981996931*^9, 
   3.9557900400632954`*^9}, {3.956132606273115*^9, 3.956132606825405*^9}, {
   3.956133566182413*^9, 3.9561336052708664`*^9}, 3.9561430437629623`*^9, {
   3.9561430811842594`*^9, 3.9561430982157326`*^9}, 3.9572555769664783`*^9, {
   3.9608935784702034`*^9, 3.9608935905374985`*^9}, {3.960893951923853*^9, 
   3.960893955231661*^9}, {3.960966029463354*^9, 3.960966110268711*^9}, 
   3.960966782210823*^9, {3.9611150948769665`*^9, 3.961115107647518*^9}, {
   3.9611177414403057`*^9, 3.9611177478434772`*^9}, 3.9767024831628532`*^9, 
   3.9767181907450714`*^9, {3.976718249784012*^9, 3.9767182626709614`*^9}, 
   3.9767183748283176`*^9, {3.9772979950782757`*^9, 3.9772979951895256`*^9}, {
   3.977480371363575*^9, 3.9774803779650097`*^9}, 3.9775727280090275`*^9, {
   3.977744142702381*^9, 3.977744148910761*^9}, {3.9777441874309425`*^9, 
   3.977744193583473*^9}, {3.977744245703169*^9, 3.9777442502093964`*^9}, {
   3.977814535953993*^9, 3.977814539858347*^9}, {3.977814579133583*^9, 
   3.977814580128292*^9}, {3.9778148772616787`*^9, 3.9778148978225765`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"322863e0-9168-f144-a70f-09c70d3f493b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.977814581272772*^9, 3.9778149050383205`*^9, 
  3.978769130489744*^9, 3.9787694168621197`*^9, 3.9787721329335117`*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"5eea6e94-48f4-b945-b98b-9b4d198aad2a"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fivepttreestep2O3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"fivepttree", "//", 
        RowBox[{
         RowBox[{"#", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[ScriptU]\[ScriptU]5", "[", "a_", "]"}], "->", 
            RowBox[{
             RowBox[{"\[ScriptU]\[ScriptU]5", "[", "a", "]"}], "*", 
             "\[Lambda]"}]}], "}"}]}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "0", ",", "3"}], "}"}]}], "]"}], "&"}]}],
       "//", "Normal"}], "//", 
     RowBox[{
      RowBox[{"#", "/.", 
       RowBox[{"\[Lambda]", "->", "1"}]}], "&"}]}], "//", "ExpandAll"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fivepttreestep3O3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"fivepttreestep2O3", "//", 
          RowBox[{
           RowBox[{"#", "*", 
            SuperscriptBox["\[ScriptU]52", "l3"]}], "&"}]}], "//", 
         "ExpandAll"}], "//", 
        RowBox[{
         RowBox[{"#", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"X_", "*", 
             SuperscriptBox["\[ScriptU]52", 
              RowBox[{"a3_.", "+", "l3"}]]}], ":>", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"X", "*", 
               SuperscriptBox["\[ScriptU]52", 
                RowBox[{"a3", "+", "l3"}]]}], "/.", 
              RowBox[{"{", 
               RowBox[{"l3", "->", 
                RowBox[{"l3", "-", "a3"}]}], "}"}]}], ")"}]}], "}"}]}], 
         "&"}]}], "//", "Simplify"}], "//", "ExpandAll"}], "//", 
     RowBox[{
      RowBox[{"#", "//.", "besselkrecursion"}], "&"}]}], "//", 
    "ExpandAll"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9777426556392574`*^9, 3.9777426933485527`*^9}, 
   3.9777434566421432`*^9, {3.977814421676794*^9, 3.977814449660198*^9}, {
   3.977814672333702*^9, 3.977814772951145*^9}, {3.977815167280897*^9, 
   3.977815186408945*^9}, {3.978769434578022*^9, 3.9787694355048733`*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"0401fa0d-94df-a641-ab0f-ecabef8c8806"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"fivepttreestep3O3", ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"\[ScriptU]\[ScriptU]5", "[", "4", "]"}], "2"], 
      RowBox[{"\[ScriptU]\[ScriptU]5", "[", "5", "]"}]}]}], "]"}], ")"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9778152204543076`*^9, 3.977815254149193*^9}, {
  3.977815316373146*^9, 3.977815319284878*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"3f696ac8-f6b0-f440-8112-7c742ca07c3b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9778153199476547`*^9, 3.978769447955097*^9, 
  3.9787721392275543`*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"8ffb5d82-39b3-b448-bc8b-a18be1b9a131"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"fivepttreestep3O3", ",", 
     RowBox[{
      RowBox[{"\[ScriptU]\[ScriptU]5", "[", "4", "]"}], 
      SuperscriptBox[
       RowBox[{"\[ScriptU]\[ScriptU]5", "[", "5", "]"}], "2"]}]}], "]"}], 
   ")"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9778152204543076`*^9, 3.977815254149193*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"6e2b20e6-c282-af4e-9e33-560de76fca33"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.977815222726219*^9, 3.9778152554520435`*^9}, 
   3.978769450277767*^9, 3.9787721421273537`*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"3624596b-7ef4-494c-b29b-564204adb2eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"fivepttreestep3O3", ",", 
      SuperscriptBox[
       RowBox[{"\[ScriptU]\[ScriptU]5", "[", "5", "]"}], "3"]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[ScriptU]\[ScriptU]5", "[", "4", "]"}], "->", "0"}], "}"}]}], 
   ")"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.955436551061596*^9, 3.95543660102071*^9}, {
   3.955436765128351*^9, 3.9554367652767296`*^9}, {3.9554367969016647`*^9, 
   3.955436809639105*^9}, {3.9554370933312054`*^9, 3.955437093435728*^9}, 
   3.9554374532766533`*^9, {3.9554383868556023`*^9, 3.955438387585205*^9}, {
   3.95543865287862*^9, 3.9554386529619274`*^9}, {3.9554386972629147`*^9, 
   3.9554386976990814`*^9}, {3.9554387475308*^9, 3.955438762105633*^9}, {
   3.9554389849955063`*^9, 3.9554390067704735`*^9}, {3.9554390745924664`*^9, 
   3.955439078016054*^9}, {3.955439114623537*^9, 3.955439129931072*^9}, {
   3.9554486022170258`*^9, 3.955448603568672*^9}, {3.955448653626663*^9, 
   3.9554487574027405`*^9}, 3.9554488106089478`*^9, {3.955450396377529*^9, 
   3.955450417240877*^9}, {3.9554505464041977`*^9, 3.9554507156881256`*^9}, {
   3.95545092655567*^9, 3.9554509277310486`*^9}, 3.955451018004175*^9, {
   3.95545173700823*^9, 3.95545173774942*^9}, 3.95545213172365*^9, {
   3.9555345146055527`*^9, 3.9555345152094574`*^9}, {3.955535929325384*^9, 
   3.955535930121006*^9}, {3.9555374604103127`*^9, 3.9555374831335125`*^9}, {
   3.9557057659583855`*^9, 3.955705772591221*^9}, {3.955789981996931*^9, 
   3.9557900400632954`*^9}, {3.956132606273115*^9, 3.956132606825405*^9}, {
   3.956133566182413*^9, 3.9561336052708664`*^9}, 3.9561430437629623`*^9, {
   3.9561430811842594`*^9, 3.9561430982157326`*^9}, 3.9572555769664783`*^9, {
   3.9608935784702034`*^9, 3.9608935905374985`*^9}, {3.960893951923853*^9, 
   3.960893955231661*^9}, {3.960966029463354*^9, 3.960966110268711*^9}, 
   3.960966782210823*^9, {3.9611150948769665`*^9, 3.961115107647518*^9}, {
   3.9611177414403057`*^9, 3.9611177478434772`*^9}, 3.9767024831628532`*^9, 
   3.976718366081419*^9, {3.977297986906658*^9, 3.9772979869707756`*^9}, {
   3.9774803524424686`*^9, 3.977480365612692*^9}, 3.9775727242126446`*^9, {
   3.977744114933958*^9, 3.9777441759632263`*^9}, {3.977744208556923*^9, 
   3.9777442255953655`*^9}, {3.977814530132332*^9, 3.9778145683832455`*^9}, {
   3.977814873270319*^9, 3.9778148859817657`*^9}, {3.977815268655752*^9, 
   3.977815283382839*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"ed5b9bae-7c4a-8d4a-8d67-161796207d9a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9778152854147186`*^9, 3.9787694525472927`*^9, 
  3.978772144420372*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"b058b7a5-8a75-5945-8f6a-f80e926cc04a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"fivepttreestep3", ",", 
      SuperscriptBox[
       RowBox[{"\[ScriptU]\[ScriptU]5", "[", "4", "]"}], "3"]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[ScriptU]\[ScriptU]5", "[", "5", "]"}], "->", "0"}], "}"}]}], 
   ")"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.955436551061596*^9, 3.95543660102071*^9}, {
   3.955436765128351*^9, 3.9554367652767296`*^9}, {3.9554367969016647`*^9, 
   3.955436809639105*^9}, {3.9554370933312054`*^9, 3.955437093435728*^9}, 
   3.9554374532766533`*^9, {3.9554383868556023`*^9, 3.955438387585205*^9}, {
   3.95543865287862*^9, 3.9554386529619274`*^9}, {3.9554386972629147`*^9, 
   3.9554386976990814`*^9}, {3.9554387475308*^9, 3.955438762105633*^9}, {
   3.9554389849955063`*^9, 3.9554390067704735`*^9}, {3.9554390745924664`*^9, 
   3.955439078016054*^9}, {3.955439114623537*^9, 3.955439129931072*^9}, {
   3.9554486022170258`*^9, 3.955448603568672*^9}, {3.955448653626663*^9, 
   3.9554487574027405`*^9}, 3.9554488106089478`*^9, {3.955450396377529*^9, 
   3.955450417240877*^9}, {3.9554505464041977`*^9, 3.9554507156881256`*^9}, {
   3.95545092655567*^9, 3.9554509277310486`*^9}, 3.955451018004175*^9, {
   3.95545173700823*^9, 3.95545173774942*^9}, 3.95545213172365*^9, {
   3.9555345146055527`*^9, 3.9555345152094574`*^9}, {3.955535929325384*^9, 
   3.955535930121006*^9}, {3.9555374604103127`*^9, 3.9555374831335125`*^9}, {
   3.9557057659583855`*^9, 3.955705772591221*^9}, {3.955789981996931*^9, 
   3.9557900400632954`*^9}, {3.956132606273115*^9, 3.956132606825405*^9}, {
   3.956133566182413*^9, 3.9561336052708664`*^9}, 3.9561430437629623`*^9, {
   3.9561430811842594`*^9, 3.9561430982157326`*^9}, 3.9572555769664783`*^9, {
   3.9608935784702034`*^9, 3.9608935905374985`*^9}, {3.960893951923853*^9, 
   3.960893955231661*^9}, {3.960966029463354*^9, 3.960966110268711*^9}, 
   3.960966782210823*^9, {3.9611150948769665`*^9, 3.961115107647518*^9}, {
   3.9611177414403057`*^9, 3.9611177478434772`*^9}, 3.9767024831628532`*^9, 
   3.976718184794916*^9, {3.9767182331593075`*^9, 3.976718238873987*^9}, 
   3.976718370230282*^9, {3.97729799171756*^9, 3.9772979918135185`*^9}, {
   3.9774803686770897`*^9, 3.9774803751580925`*^9}, 3.977572726180641*^9, {
   3.9777441335155487`*^9, 3.9777441824710827`*^9}, {3.977744237188381*^9, 
   3.977744241198492*^9}, {3.9778145331302853`*^9, 3.9778145742545223`*^9}, {
   3.9778148752663803`*^9, 3.9778148935691433`*^9}, {3.977815272761463*^9, 
   3.977815291281973*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"4943a9d5-4ba4-9e43-836a-c6723241146a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.977815294564892*^9, 3.978769454639675*^9, 
  3.9787721476273384`*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"a7d6f649-6f2c-ad4d-b8fc-67447b5fe8c3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Expansion around tree level:", "Subsubsection",
 CellChangeTimes->{{3.977481701019142*^9, 3.9774817057285156`*^9}, {
  3.978605721073532*^9, 
  3.9786057297225857`*^9}},ExpressionUUID->"2068d9e7-367c-1846-a2ef-\
779c5ef4ed19"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fiveptrecO2full", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["newpreO2", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"l3", "+", "1"}], "]"}], "2"]], "*", 
       RowBox[{"(", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"fiveptblockintO2", "/.", "totwist5pt2"}], "/.", 
           "twist2"}], "/.", 
          RowBox[{"\[Gamma]3", "->", "0"}]}], ")"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"aanslog5pt", "[", 
           RowBox[{
            FractionBox["j1", 
             RowBox[{"\[ScriptU]\[ScriptU]5", "[", "5", "]"}]], ",", 
            FractionBox["j2", 
             RowBox[{"\[ScriptU]\[ScriptU]5", "[", "4", "]"}]]}], "]"}], "[", 
          "2", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"q", "[", 
            RowBox[{"i_", ",", "ii_", ",", "a___"}], "]"}], "->", 
           RowBox[{"q", "[", 
            RowBox[{"i", ",", "ii", ",", "l3"}], "]"}]}], "}"}]}], ")"}]}], "//.",
       "besselkrecursion"}], "/.", 
     RowBox[{
      RowBox[{"\[ScriptU]5", "[", "2", "]"}], "->", 
      RowBox[{"1", "-", "\[ScriptU]52"}]}]}], "//", "PowerExpand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.977471445283661*^9, 3.977471472755911*^9}, {
   3.9775584123297405`*^9, 3.9775584258726273`*^9}, 3.97755854031386*^9, {
   3.977559559987665*^9, 3.9775595619923725`*^9}, {3.977560070369549*^9, 
   3.9775600795866356`*^9}, {3.977563002333132*^9, 3.9775630213711853`*^9}, {
   3.9775631559794044`*^9, 3.9775631716538677`*^9}, 3.977564164498211*^9, {
   3.9775649711385765`*^9, 3.9775649719718266`*^9}, {3.977575287194063*^9, 
   3.9775752877482376`*^9}, {3.9775753389578743`*^9, 3.977575339417059*^9}, {
   3.977575560070154*^9, 3.9775755602310295`*^9}, {3.977815805273491*^9, 
   3.977815821232229*^9}, 3.9778166085645027`*^9, {3.977817155354273*^9, 
   3.9778171672850914`*^9}, {3.977817213423689*^9, 3.97781721919788*^9}, {
   3.977817251245825*^9, 3.977817268060896*^9}, {3.9778173468329277`*^9, 
   3.9778173472830124`*^9}, 3.978763186464157*^9, {3.9787678734867783`*^9, 
   3.9787678769958725`*^9}, {3.978767915458601*^9, 3.978767929920294*^9}, 
   3.9787695930517273`*^9},
 CellLabel->
  "In[142]:=",ExpressionUUID->"04314090-835d-f245-a6f3-a3aaab0edd26"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fiveptrecO2fullstep2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"fiveptrecO2full", "//", 
        RowBox[{
         RowBox[{"#", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[ScriptU]\[ScriptU]5", "[", "a_", "]"}], "->", 
            RowBox[{
             RowBox[{"\[ScriptU]\[ScriptU]5", "[", "a", "]"}], "*", 
             "\[Lambda]"}]}], "}"}]}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], "&"}]}],
       "//", "Normal"}], "//", 
     RowBox[{
      RowBox[{"#", "/.", 
       RowBox[{"\[Lambda]", "->", "1"}]}], "&"}]}], "//", "ExpandAll"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fiveptrecO2fullstep3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"fiveptrecO2fullstep2", "//", 
          RowBox[{
           RowBox[{"#", "*", 
            SuperscriptBox["\[ScriptU]52", "l3"]}], "&"}]}], "//", 
         "ExpandAll"}], "//", 
        RowBox[{
         RowBox[{"#", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"X_", "*", 
             SuperscriptBox["\[ScriptU]52", 
              RowBox[{"a3_.", "+", "l3"}]]}], ":>", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"X", "*", 
               SuperscriptBox["\[ScriptU]52", 
                RowBox[{"a3", "+", "l3"}]]}], "/.", 
              RowBox[{"{", 
               RowBox[{"l3", "->", 
                RowBox[{"l3", "-", "a3"}]}], "}"}]}], ")"}]}], "}"}]}], 
         "&"}]}], "//", "Simplify"}], "//", "ExpandAll"}], "//", 
     RowBox[{
      RowBox[{"#", "//.", "besselkrecursion"}], "&"}]}], "//", 
    "ExpandAll"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.977572337292942*^9, 3.977572381632492*^9}, 
   3.977572425820532*^9, {3.977572466632536*^9, 3.977572544536169*^9}, {
   3.9775726148053284`*^9, 3.977572687016653*^9}, {3.97781665677614*^9, 
   3.9778166568871517`*^9}, {3.9778166934319515`*^9, 3.977816742523388*^9}, 
   3.977818240770975*^9, {3.9787679397022552`*^9, 3.9787679619928646`*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"7ccce6e0-bf6f-f044-8829-156ff83ecb8a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fivepteq1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"fiveptrecO2fullstep3", ",", 
        RowBox[{"\[ScriptU]\[ScriptU]5", "[", "5", "]"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ScriptU]\[ScriptU]5", "[", "4", "]"}], "->", "0"}], 
       "}"}]}], ")"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.955436551061596*^9, 3.95543660102071*^9}, {
   3.955436765128351*^9, 3.9554367652767296`*^9}, {3.9554367969016647`*^9, 
   3.955436809639105*^9}, {3.9554370933312054`*^9, 3.955437093435728*^9}, 
   3.9554374532766533`*^9, {3.9554383868556023`*^9, 3.955438387585205*^9}, {
   3.95543865287862*^9, 3.9554386529619274`*^9}, {3.9554386972629147`*^9, 
   3.9554386976990814`*^9}, {3.9554387475308*^9, 3.955438762105633*^9}, {
   3.9554389849955063`*^9, 3.9554390067704735`*^9}, {3.9554390745924664`*^9, 
   3.955439078016054*^9}, {3.955439114623537*^9, 3.955439129931072*^9}, {
   3.9554486022170258`*^9, 3.955448603568672*^9}, {3.955448653626663*^9, 
   3.9554487574027405`*^9}, 3.9554488106089478`*^9, {3.955450396377529*^9, 
   3.955450417240877*^9}, {3.9554505464041977`*^9, 3.9554507156881256`*^9}, {
   3.95545092655567*^9, 3.9554509277310486`*^9}, 3.955451018004175*^9, {
   3.95545173700823*^9, 3.95545173774942*^9}, 3.95545213172365*^9, {
   3.9555345146055527`*^9, 3.9555345152094574`*^9}, {3.955535929325384*^9, 
   3.955535930121006*^9}, {3.9555374604103127`*^9, 3.9555374831335125`*^9}, {
   3.9557057659583855`*^9, 3.955705772591221*^9}, {3.955789981996931*^9, 
   3.9557900400632954`*^9}, {3.956132606273115*^9, 3.956132606825405*^9}, {
   3.956133566182413*^9, 3.9561336052708664`*^9}, 3.9561430437629623`*^9, {
   3.9561430811842594`*^9, 3.9561430982157326`*^9}, 3.9572555769664783`*^9, {
   3.9608935784702034`*^9, 3.9608935905374985`*^9}, {3.960893951923853*^9, 
   3.960893955231661*^9}, {3.960966029463354*^9, 3.960966110268711*^9}, 
   3.960966782210823*^9, {3.9611150948769665`*^9, 3.961115107647518*^9}, {
   3.9611177414403057`*^9, 3.9611177478434772`*^9}, 3.9767024831628532`*^9, 
   3.976718366081419*^9, {3.977297986906658*^9, 3.9772979869707756`*^9}, {
   3.9774803524424686`*^9, 3.977480365612692*^9}, 3.9775727242126446`*^9, {
   3.977817552248129*^9, 3.977817585199991*^9}, 3.978767972574255*^9},
 CellLabel->
  "In[145]:=",ExpressionUUID->"1d60095f-1314-e249-a24c-fc742a708471"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fivepteq2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"fiveptrecO2fullstep3", ",", 
        RowBox[{"\[ScriptU]\[ScriptU]5", "[", "4", "]"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ScriptU]\[ScriptU]5", "[", "5", "]"}], "->", "0"}], 
       "}"}]}], ")"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.955436551061596*^9, 3.95543660102071*^9}, {
   3.955436765128351*^9, 3.9554367652767296`*^9}, {3.9554367969016647`*^9, 
   3.955436809639105*^9}, {3.9554370933312054`*^9, 3.955437093435728*^9}, 
   3.9554374532766533`*^9, {3.9554383868556023`*^9, 3.955438387585205*^9}, {
   3.95543865287862*^9, 3.9554386529619274`*^9}, {3.9554386972629147`*^9, 
   3.9554386976990814`*^9}, {3.9554387475308*^9, 3.955438762105633*^9}, {
   3.9554389849955063`*^9, 3.9554390067704735`*^9}, {3.9554390745924664`*^9, 
   3.955439078016054*^9}, {3.955439114623537*^9, 3.955439129931072*^9}, {
   3.9554486022170258`*^9, 3.955448603568672*^9}, {3.955448653626663*^9, 
   3.9554487574027405`*^9}, 3.9554488106089478`*^9, {3.955450396377529*^9, 
   3.955450417240877*^9}, {3.9554505464041977`*^9, 3.9554507156881256`*^9}, {
   3.95545092655567*^9, 3.9554509277310486`*^9}, 3.955451018004175*^9, {
   3.95545173700823*^9, 3.95545173774942*^9}, 3.95545213172365*^9, {
   3.9555345146055527`*^9, 3.9555345152094574`*^9}, {3.955535929325384*^9, 
   3.955535930121006*^9}, {3.9555374604103127`*^9, 3.9555374831335125`*^9}, {
   3.9557057659583855`*^9, 3.955705772591221*^9}, {3.955789981996931*^9, 
   3.9557900400632954`*^9}, {3.956132606273115*^9, 3.956132606825405*^9}, {
   3.956133566182413*^9, 3.9561336052708664`*^9}, 3.9561430437629623`*^9, {
   3.9561430811842594`*^9, 3.9561430982157326`*^9}, 3.9572555769664783`*^9, {
   3.9608935784702034`*^9, 3.9608935905374985`*^9}, {3.960893951923853*^9, 
   3.960893955231661*^9}, {3.960966029463354*^9, 3.960966110268711*^9}, 
   3.960966782210823*^9, {3.9611150948769665`*^9, 3.961115107647518*^9}, {
   3.9611177414403057`*^9, 3.9611177478434772`*^9}, 3.9767024831628532`*^9, 
   3.976718184794916*^9, {3.9767182331593075`*^9, 3.976718238873987*^9}, 
   3.976718370230282*^9, {3.97729799171756*^9, 3.9772979918135185`*^9}, {
   3.9774803686770897`*^9, 3.9774803751580925`*^9}, 3.977572726180641*^9, 
   3.9778175607495346`*^9, {3.9778175965011024`*^9, 3.977817606702791*^9}, 
   3.978767974723175*^9},
 CellLabel->
  "In[146]:=",ExpressionUUID->"991e8fec-3831-7c41-b543-042798073cbd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fivepteq3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"fiveptrecO2fullstep3", ",", 
       RowBox[{
        RowBox[{"\[ScriptU]\[ScriptU]5", "[", "4", "]"}], 
        RowBox[{"\[ScriptU]\[ScriptU]5", "[", "5", "]"}]}]}], "]"}], ")"}], "//",
     "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.955436551061596*^9, 3.95543660102071*^9}, {
   3.955436765128351*^9, 3.9554367652767296`*^9}, {3.9554367969016647`*^9, 
   3.955436809639105*^9}, {3.9554370933312054`*^9, 3.955437093435728*^9}, 
   3.9554374532766533`*^9, {3.9554383868556023`*^9, 3.955438387585205*^9}, {
   3.95543865287862*^9, 3.9554386529619274`*^9}, {3.9554386972629147`*^9, 
   3.9554386976990814`*^9}, {3.9554387475308*^9, 3.955438762105633*^9}, {
   3.9554389849955063`*^9, 3.9554390067704735`*^9}, {3.9554390745924664`*^9, 
   3.955439078016054*^9}, {3.955439114623537*^9, 3.955439129931072*^9}, {
   3.9554486022170258`*^9, 3.955448603568672*^9}, {3.955448653626663*^9, 
   3.9554487574027405`*^9}, 3.9554488106089478`*^9, {3.955450396377529*^9, 
   3.955450417240877*^9}, {3.9554505464041977`*^9, 3.9554507156881256`*^9}, {
   3.95545092655567*^9, 3.9554509277310486`*^9}, 3.955451018004175*^9, {
   3.95545173700823*^9, 3.95545173774942*^9}, 3.95545213172365*^9, {
   3.9555345146055527`*^9, 3.9555345152094574`*^9}, {3.955535929325384*^9, 
   3.955535930121006*^9}, {3.9555374604103127`*^9, 3.9555374831335125`*^9}, {
   3.9557057659583855`*^9, 3.955705772591221*^9}, {3.955789981996931*^9, 
   3.9557900400632954`*^9}, {3.956132606273115*^9, 3.956132606825405*^9}, {
   3.956133566182413*^9, 3.9561336052708664`*^9}, 3.9561430437629623`*^9, {
   3.9561430811842594`*^9, 3.9561430982157326`*^9}, 3.9572555769664783`*^9, {
   3.9608935784702034`*^9, 3.9608935905374985`*^9}, {3.960893951923853*^9, 
   3.960893955231661*^9}, {3.960966029463354*^9, 3.960966110268711*^9}, 
   3.960966782210823*^9, {3.9611150948769665`*^9, 3.961115107647518*^9}, {
   3.9611177414403057`*^9, 3.9611177478434772`*^9}, 3.9767024831628532`*^9, 
   3.9767181907450714`*^9, {3.976718249784012*^9, 3.9767182626709614`*^9}, 
   3.9767183748283176`*^9, {3.9772979950782757`*^9, 3.9772979951895256`*^9}, {
   3.977480371363575*^9, 3.9774803779650097`*^9}, 3.9775727280090275`*^9, {
   3.977817570864004*^9, 3.9778176018799286`*^9}, 3.978767976581829*^9},
 CellLabel->
  "In[147]:=",ExpressionUUID->"8d8b541a-6f32-6345-85c8-158be132041d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fivepteq1sol", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"fivepteq1", "==", "0"}], ",", 
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "0", ",", "l3"}], "]"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"q", "[", 
          RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "/;", 
         RowBox[{
          RowBox[{"a", "<", "0"}], "||", 
          RowBox[{"b", "<", "0"}], "||", 
          RowBox[{"c", "<", "0"}]}]}], "->", "0"}], "}"}]}], "&"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.955436551061596*^9, 3.95543660102071*^9}, {
   3.955436765128351*^9, 3.9554367652767296`*^9}, {3.9554367969016647`*^9, 
   3.955436809639105*^9}, {3.9554370933312054`*^9, 3.955437093435728*^9}, 
   3.9554374532766533`*^9, {3.9554383868556023`*^9, 3.955438387585205*^9}, {
   3.95543865287862*^9, 3.9554386529619274`*^9}, {3.9554386972629147`*^9, 
   3.9554386976990814`*^9}, {3.9554387475308*^9, 3.955438762105633*^9}, {
   3.9554389849955063`*^9, 3.9554390067704735`*^9}, {3.9554390745924664`*^9, 
   3.955439078016054*^9}, {3.955439114623537*^9, 3.955439129931072*^9}, {
   3.955439893401926*^9, 3.9554398967740345`*^9}, {3.9554399492671795`*^9, 
   3.9554399781138096`*^9}, {3.955446185532137*^9, 3.9554461857445526`*^9}, {
   3.955446224326948*^9, 3.955446256732868*^9}, {3.955451077119959*^9, 
   3.9554510810832176`*^9}, {3.9554515614098415`*^9, 3.955451561548668*^9}, {
   3.9554516459583607`*^9, 3.955451646982729*^9}, {3.9554516837329426`*^9, 
   3.9554517072329674`*^9}, {3.9554521424188595`*^9, 3.955452164179056*^9}, {
   3.9554522018218365`*^9, 3.9554523071930523`*^9}, {3.9554523938453465`*^9, 
   3.95545240244405*^9}, {3.9554527360983105`*^9, 3.955452763932253*^9}, {
   3.955452796292532*^9, 3.955452886012764*^9}, {3.9554529695397015`*^9, 
   3.955452985695513*^9}, {3.9554531012252274`*^9, 3.9554531087075634`*^9}, {
   3.955523920665535*^9, 3.955523946653183*^9}, {3.955524223866644*^9, 
   3.9555242376175995`*^9}, {3.955524269261528*^9, 3.9555242704322567`*^9}, {
   3.9555251217156563`*^9, 3.955525124122963*^9}, 3.9555287156476536`*^9, {
   3.9555291780891*^9, 3.9555291800126343`*^9}, {3.955530330585989*^9, 
   3.9555303440595474`*^9}, 3.955531130461254*^9, {3.9555318949084167`*^9, 
   3.955531918365921*^9}, 3.9555345799870243`*^9, {3.9555355161665154`*^9, 
   3.955535516923025*^9}, 3.9555365613376923`*^9, 3.9555375195311604`*^9, {
   3.9556079205380535`*^9, 3.9556079246789207`*^9}, {3.9557057885177326`*^9, 
   3.955705792868988*^9}, {3.955790080759041*^9, 3.955790092618824*^9}, {
   3.9561431533753033`*^9, 3.956143157288925*^9}, {3.9561432961272125`*^9, 
   3.9561432969849224`*^9}, {3.9561435759128227`*^9, 3.956143576441532*^9}, 
   3.9570010538511353`*^9, {3.96096759264299*^9, 3.960967652525337*^9}, {
   3.960978763559328*^9, 3.9609787882252216`*^9}, {3.9611151484356537`*^9, 
   3.9611151574910183`*^9}, {3.9611177661948185`*^9, 
   3.9611177703373966`*^9}, {3.9767180324812202`*^9, 3.9767180411928024`*^9}, 
   3.9767184377795525`*^9, {3.9774804025900173`*^9, 3.977480407397867*^9}, {
   3.977817625115793*^9, 3.9778176320724125`*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"be34cfc4-9594-e541-934a-a25804cd4c9d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"q", "[", 
     RowBox[{"1", ",", "0", ",", "l3"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["l3", "2"]}], " ", 
      RowBox[{"q", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l3"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "l3"}], "+", "\[Gamma]2"}], ")"}], "2"], " ", 
      RowBox[{"q", "[", 
       RowBox[{"0", ",", "0", ",", "l3"}], "]"}]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.9774804121763325`*^9, 3.9775587154947815`*^9, 3.977559609790369*^9, {
   3.9775601264793015`*^9, 3.977560142746193*^9}, 3.977572785218439*^9, 
   3.9778176334273033`*^9, 3.978630642232956*^9, 3.9787696330649223`*^9, 
   3.978772167751589*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"bb8fb18d-a67c-5544-87ad-b1220f1806a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fivepteq2sol", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"fivepteq2", "==", "0"}], ",", 
      RowBox[{"q", "[", 
       RowBox[{"0", ",", "1", ",", "l3"}], "]"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"q", "[", 
          RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "/;", 
         RowBox[{
          RowBox[{"a", "<", "0"}], "||", 
          RowBox[{"b", "<", "0"}], "||", 
          RowBox[{"c", "<", "0"}]}]}], "->", "0"}], "}"}]}], "&"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.955436551061596*^9, 3.95543660102071*^9}, {
   3.955436765128351*^9, 3.9554367652767296`*^9}, {3.9554367969016647`*^9, 
   3.955436809639105*^9}, {3.9554370933312054`*^9, 3.955437093435728*^9}, 
   3.9554374532766533`*^9, {3.9554383868556023`*^9, 3.955438387585205*^9}, {
   3.95543865287862*^9, 3.9554386529619274`*^9}, {3.9554386972629147`*^9, 
   3.9554386976990814`*^9}, {3.9554387475308*^9, 3.955438762105633*^9}, {
   3.9554389849955063`*^9, 3.9554390067704735`*^9}, {3.9554390745924664`*^9, 
   3.955439078016054*^9}, {3.955439114623537*^9, 3.955439129931072*^9}, {
   3.955439893401926*^9, 3.9554398967740345`*^9}, {3.9554399492671795`*^9, 
   3.9554399781138096`*^9}, {3.955446185532137*^9, 3.9554461857445526`*^9}, {
   3.955446224326948*^9, 3.955446256732868*^9}, {3.955451077119959*^9, 
   3.9554510810832176`*^9}, {3.9554515614098415`*^9, 3.955451561548668*^9}, {
   3.9554516459583607`*^9, 3.955451646982729*^9}, {3.9554516837329426`*^9, 
   3.9554517072329674`*^9}, {3.9554521424188595`*^9, 3.955452164179056*^9}, {
   3.9554522018218365`*^9, 3.9554523071930523`*^9}, {3.9554523938453465`*^9, 
   3.95545240244405*^9}, {3.9554527360983105`*^9, 3.955452763932253*^9}, {
   3.955452796292532*^9, 3.955452886012764*^9}, {3.9554529695397015`*^9, 
   3.955452985695513*^9}, {3.9554531012252274`*^9, 3.9554531087075634`*^9}, {
   3.955523920665535*^9, 3.955523946653183*^9}, {3.955524223866644*^9, 
   3.9555242376175995`*^9}, {3.955524269261528*^9, 3.9555242704322567`*^9}, {
   3.9555251217156563`*^9, 3.955525124122963*^9}, 3.9555287156476536`*^9, {
   3.9555291780891*^9, 3.9555291800126343`*^9}, {3.955530330585989*^9, 
   3.9555303440595474`*^9}, 3.955531130461254*^9, {3.9555318949084167`*^9, 
   3.955531918365921*^9}, 3.9555345799870243`*^9, {3.9555355161665154`*^9, 
   3.955535516923025*^9}, 3.9555365613376923`*^9, 3.9555375195311604`*^9, {
   3.9556079205380535`*^9, 3.9556079246789207`*^9}, {3.9557057885177326`*^9, 
   3.955705792868988*^9}, {3.955790080759041*^9, 3.955790092618824*^9}, {
   3.9561431533753033`*^9, 3.956143157288925*^9}, {3.9561432961272125`*^9, 
   3.9561432969849224`*^9}, {3.9561435759128227`*^9, 3.956143576441532*^9}, {
   3.9563039971189556`*^9, 3.956303999285616*^9}, {3.9563041664789867`*^9, 
   3.9563041671777763`*^9}, {3.9567447244078007`*^9, 
   3.9567447251012497`*^9}, {3.95674508214085*^9, 3.9567450848900757`*^9}, 
   3.957001030439268*^9, {3.9609753304837723`*^9, 3.9609753313155823`*^9}, {
   3.960975401202297*^9, 3.9609754013596954`*^9}, {3.960975476416073*^9, 
   3.960975492647932*^9}, {3.9609786984954433`*^9, 3.9609787364839096`*^9}, {
   3.961115251094864*^9, 3.9611152542277107`*^9}, {3.9611177771173687`*^9, 
   3.961117781069046*^9}, {3.9767184016025505`*^9, 3.976718420059328*^9}, {
   3.9774805530832977`*^9, 3.977480570331106*^9}, {3.9778176691640377`*^9, 
   3.9778176792823925`*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"2f0704a0-710a-214d-bfcb-1e611b9dc212"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"q", "[", 
     RowBox[{"0", ",", "1", ",", "l3"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["l3", "2"]}], " ", 
      RowBox[{"q", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l3"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "l3"}], "+", "\[Gamma]1"}], ")"}], "2"], " ", 
      RowBox[{"q", "[", 
       RowBox[{"0", ",", "0", ",", "l3"}], "]"}]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9774805813529835`*^9, 3.977558765073534*^9, 
  3.9775596198565044`*^9, 3.977560150032305*^9, 3.9775727945700264`*^9, 
  3.9778176836131153`*^9, 3.978630642327839*^9, 3.9787696358265915`*^9, 
  3.978772170561489*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"496f93a3-3baa-f244-afdd-b63901b94c12"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fivepteq3sol", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"fivepteq3", "==", "0"}], ",", 
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "1", ",", "l3"}], "]"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"q", "[", 
          RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "/;", 
         RowBox[{
          RowBox[{"a", "<", "0"}], "||", 
          RowBox[{"b", "<", "0"}], "||", 
          RowBox[{"c", "<", "0"}]}]}], "->", "0"}], "}"}]}], "&"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.955436551061596*^9, 3.95543660102071*^9}, {
   3.955436765128351*^9, 3.9554367652767296`*^9}, {3.9554367969016647`*^9, 
   3.955436809639105*^9}, {3.9554370933312054`*^9, 3.955437093435728*^9}, 
   3.9554374532766533`*^9, {3.9554383868556023`*^9, 3.955438387585205*^9}, {
   3.95543865287862*^9, 3.9554386529619274`*^9}, {3.9554386972629147`*^9, 
   3.9554386976990814`*^9}, {3.9554387475308*^9, 3.955438762105633*^9}, {
   3.9554389849955063`*^9, 3.9554390067704735`*^9}, {3.9554390745924664`*^9, 
   3.955439078016054*^9}, {3.955439114623537*^9, 3.955439129931072*^9}, {
   3.955439893401926*^9, 3.9554398967740345`*^9}, {3.9554399492671795`*^9, 
   3.9554399781138096`*^9}, {3.955446185532137*^9, 3.9554461857445526`*^9}, {
   3.955446224326948*^9, 3.955446256732868*^9}, {3.955451077119959*^9, 
   3.9554510810832176`*^9}, {3.9554515614098415`*^9, 3.955451561548668*^9}, {
   3.9554516459583607`*^9, 3.955451646982729*^9}, {3.9554516837329426`*^9, 
   3.9554517072329674`*^9}, {3.9554521424188595`*^9, 3.955452164179056*^9}, {
   3.9554522018218365`*^9, 3.9554523071930523`*^9}, {3.9554523938453465`*^9, 
   3.95545240244405*^9}, {3.9554527360983105`*^9, 3.955452763932253*^9}, {
   3.955452796292532*^9, 3.955452886012764*^9}, {3.9554529695397015`*^9, 
   3.955452985695513*^9}, {3.9554531012252274`*^9, 3.9554531087075634`*^9}, {
   3.955523920665535*^9, 3.955523946653183*^9}, {3.955524223866644*^9, 
   3.9555242376175995`*^9}, {3.955524269261528*^9, 3.9555242704322567`*^9}, {
   3.9555251217156563`*^9, 3.955525124122963*^9}, 3.9555287156476536`*^9, {
   3.9555291780891*^9, 3.9555291800126343`*^9}, {3.955530330585989*^9, 
   3.9555303440595474`*^9}, 3.955531130461254*^9, {3.9555318949084167`*^9, 
   3.955531918365921*^9}, 3.9555345799870243`*^9, {3.9555355161665154`*^9, 
   3.955535516923025*^9}, 3.9555365613376923`*^9, 3.9555375195311604`*^9, {
   3.9556079205380535`*^9, 3.9556079246789207`*^9}, {3.9557057885177326`*^9, 
   3.955705792868988*^9}, {3.955790080759041*^9, 3.955790092618824*^9}, {
   3.9561431533753033`*^9, 3.956143157288925*^9}, {3.9561432961272125`*^9, 
   3.9561432969849224`*^9}, {3.9561435759128227`*^9, 3.956143576441532*^9}, {
   3.9563039971189556`*^9, 3.956303999285616*^9}, {3.9563041664789867`*^9, 
   3.9563041671777763`*^9}, {3.9567447244078007`*^9, 
   3.9567447251012497`*^9}, {3.95674508214085*^9, 3.9567450848900757`*^9}, 
   3.957001030439268*^9, {3.9609753304837723`*^9, 3.9609753313155823`*^9}, {
   3.960975401202297*^9, 3.9609754013596954`*^9}, {3.960975476416073*^9, 
   3.960975492647932*^9}, {3.9609786984954433`*^9, 3.9609787364839096`*^9}, {
   3.961115251094864*^9, 3.9611152542277107`*^9}, {3.9611177771173687`*^9, 
   3.961117781069046*^9}, {3.961148727117153*^9, 3.9611487398919277`*^9}, {
   3.9767184849192734`*^9, 3.9767185027285614`*^9}, {3.9774805559766827`*^9, 
   3.9774805771340923`*^9}, {3.9778176874886055`*^9, 
   3.9778176970207005`*^9}, {3.9786263269905434`*^9, 3.9786263285106716`*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"837f64f5-89fa-184a-929f-ec5323edd58c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"q", "[", 
     RowBox[{"1", ",", "1", ",", "l3"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l3"}], ")"}], "2"]}], " ", 
      SuperscriptBox["l3", "2"], " ", 
      RowBox[{"q", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "l3"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["l3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["l3", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Gamma]1"}], ")"}], " ", "\[Gamma]1"}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Gamma]2"}], ")"}], " ", "\[Gamma]2"}], 
        "+", 
        RowBox[{"4", " ", "l3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Gamma]2"}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"q", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l3"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "l3"}], "+", "\[Gamma]1"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "l3"}], "+", "\[Gamma]2"}], ")"}], "2"], " ", 
      RowBox[{"q", "[", 
       RowBox[{"0", ",", "0", ",", "l3"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["l3", "2"], " ", 
      RowBox[{"q", "[", 
       RowBox[{"0", ",", "1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l3"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "l3"}], "+", "\[Gamma]2"}], ")"}], "2"], " ", 
      RowBox[{"q", "[", 
       RowBox[{"0", ",", "1", ",", "l3"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["l3", "2"], " ", 
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l3"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["l3", "2"], " ", 
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "0", ",", "l3"}], "]"}]}], "+", 
     RowBox[{"l3", " ", "\[Gamma]1", " ", 
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "0", ",", "l3"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["\[Gamma]1", "2"], " ", 
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "0", ",", "l3"}], "]"}]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.977480596117977*^9, 3.977558781739977*^9, 
  3.977559621972641*^9, 3.9775728161966496`*^9, 3.9778176991449165`*^9, 
  3.9786306427718086`*^9, 3.97876963857938*^9, 3.978772173423374*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"c9fa11e6-cc27-964d-8b73-4e2fff905115"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"fivepteq3sol", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"0", ",", "1", ",", "l3"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["l3", "2"]}], " ", 
        RowBox[{"q", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l3"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "l3"}], "+", "\[Gamma]1"}], ")"}], "2"], ")"}], 
        " ", 
        RowBox[{"q", "[", 
         RowBox[{"0", ",", "0", ",", "l3"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "0", ",", "l3"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["l3", "2"]}], " ", 
        RowBox[{"q", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l3"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "l3"}], "+", "\[Gamma]2"}], ")"}], "2"], ")"}], 
        " ", 
        RowBox[{"q", "[", 
         RowBox[{"0", ",", "0", ",", "l3"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"0", ",", "1", ",", 
        RowBox[{"l3", "-", "1"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"l3", "-", "1"}], ")"}], "2"]}], " ", 
        RowBox[{"q", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "l3"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "l3"}], "-", "2", "+", "\[Gamma]1"}], ")"}], 
          "2"], ")"}], " ", 
        RowBox[{"q", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"l3", "-", "1"}]}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"l3", "-", "1"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"l3", "-", "1"}], ")"}], "2"]}], " ", 
        RowBox[{"q", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "l3"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "l3"}], "-", "2", "+", "\[Gamma]2"}], ")"}], 
          "2"], ")"}], " ", 
        RowBox[{"q", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"l3", "-", "1"}]}], "]"}]}]}]}]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{
  3.97755879394347*^9, 3.977572807933264*^9, {3.9778177055649567`*^9, 
   3.9778177329010506`*^9}, {3.9778177908327045`*^9, 
   3.9778179118123055`*^9}, {3.9786315153191776`*^9, 3.978631540070553*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"3f4a746a-d893-4546-ae04-7256a67c72d4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"q", "[", 
     RowBox[{"1", ",", "1", ",", "l3"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l3"}], ")"}], "2"], " ", 
      SuperscriptBox["l3", "2"], " ", 
      RowBox[{"q", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "l3"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["l3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["l3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Gamma]1"}], ")"}], " ", 
            "\[Gamma]1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Gamma]2"}], ")"}], " ", 
            "\[Gamma]2"}], "+", 
           RowBox[{"4", " ", "l3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Gamma]2"}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"q", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l3"}]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "l3"}], "+", "\[Gamma]1"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "l3"}], "+", "\[Gamma]2"}], ")"}], "2"], " ", 
         RowBox[{"q", "[", 
          RowBox[{"0", ",", "0", ",", "l3"}], "]"}]}]}], ")"}]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.9775587944603767`*^9, 3.977559624917303*^9, {3.977560138185089*^9, 
   3.977560152098961*^9}, 3.9775728162287197`*^9, {3.977817810401808*^9, 
   3.977817815591322*^9}, {3.977817897570875*^9, 3.9778179124502316`*^9}, 
   3.9786315424016266`*^9, 3.9787696421681385`*^9, 3.978772176105789*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"dcb410b5-684e-3846-b018-3bf3b5e1b010"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["5-points trivializing constraints:", "Subsection",
 CellChangeTimes->{{3.9777345431568317`*^9, 3.9777345512040195`*^9}, {
   3.9778149564055405`*^9, 3.9778149594538326`*^9}, 3.977815446307226*^9, {
   3.9786057094041557`*^9, 3.9786057103434086`*^9}, {3.9787618274227753`*^9, 
   3.978761842842226*^9}},ExpressionUUID->"191b7be7-56b5-c24f-9cdd-\
cf028853fb75"],

Cell[CellGroupData[{

Cell["Constraints:", "Subsubsection",
 CellChangeTimes->{{3.978603423306835*^9, 3.978603426093464*^9}, {
  3.978619141610468*^9, 3.9786191426811676`*^9}, {3.9786194097115993`*^9, 
  3.9786194098127975`*^9}, {3.9787619742444077`*^9, 
  3.978761974654627*^9}},ExpressionUUID->"1167079f-cbc1-104d-8998-\
7984915ec9fb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"trivcoeffprenewO2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"Gamma", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"2", "J2"}], "+", "\[Tau]2", "+", "\[Gamma]2"}], 
                   "2"], "]"}], 
                 RowBox[{"Gamma", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"2", "J2"}], "+", "\[Tau]2", "+", "\[Tau]3", "-", 
                    "\[Tau]1", "+", "\[Gamma]2", "+", "\[Gamma]3", "-", 
                    "\[Gamma]1", "-", 
                    RowBox[{"2", "l3"}]}], "2"], "]"}]], ")"}], 
               RowBox[{"-", "1"}]], "//", 
              RowBox[{
               RowBox[{"Series", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"{", 
                  RowBox[{"J2", ",", "\[Infinity]", ",", "4"}], "}"}]}], 
                "]"}], "&"}]}], "//", "Normal"}], "//", "ExpandAll"}], "//", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"#", "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"J1", "\[Rule]", 
                    FractionBox["x1", 
                    SuperscriptBox[
                    RowBox[{"\[ScriptU]5", "[", "5", "]"}], 
                    FractionBox["1", "2"]]]}], ",", 
                    RowBox[{"J2", "\[Rule]", 
                    FractionBox["x2", 
                    SuperscriptBox[
                    RowBox[{"\[ScriptU]5", "[", "4", "]"}], 
                    FractionBox["1", "2"]]]}]}], "}"}]}], "/.", 
                 "tocasimirspin5pt"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"g", "->", "1"}], ",", 
                  RowBox[{
                   RowBox[{"\[Gamma]1", "[", "j1", "]"}], "->", "\[Gamma]1"}],
                   ",", 
                  RowBox[{
                   RowBox[{"\[Gamma]2", "[", "j2", "]"}], "->", 
                   "\[Gamma]2"}]}], "}"}]}], "/.", "twist2"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[ScriptU]5", "[", "4", "]"}], "->", 
                 SuperscriptBox[
                  RowBox[{"\[ScriptU]\[ScriptU]5", "[", "4", "]"}], "2"]}], ",", 
                RowBox[{
                 RowBox[{"\[ScriptU]5", "[", "5", "]"}], "->", 
                 SuperscriptBox[
                  RowBox[{"\[ScriptU]\[ScriptU]5", "[", "5", "]"}], "2"]}]}], 
               "}"}]}], "/.", 
             RowBox[{"{", 
              RowBox[{"\[Gamma]3", "->", "0"}], "}"}]}], "&"}]}], "//", 
          "Simplify"}], "//", "PowerExpand"}], "//", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[ScriptU]\[ScriptU]5", "[", "4", "]"}], ",", "0", ",", 
             "4"}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}], "//", 
      "PowerExpand"}], "//", "FullSimplify"}], "//", "Distribute"}]}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "additional", " ", "power", " ", "of", " ", "j2", " ", "comes",
     " ", "from", " ", "the", " ", "twist", " ", "dependence", " ", "which", " ",
     "disappears", " ", "in", " ", "the", " ", "6", "pt", " ", "case"}], " ", 
   "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"trivnewpreO2", "=", 
   RowBox[{"trivcoeffprenewO2", "*", 
    RowBox[{"(", 
     RowBox[{"trivcoeffprenewO2", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"j2", "->", "j1"}], ",", 
        RowBox[{
         RowBox[{"\[ScriptU]\[ScriptU]5", "[", "4", "]"}], "->", 
         RowBox[{"\[ScriptU]\[ScriptU]5", "[", "5", "]"}]}], ",", 
        RowBox[{"\[Gamma]1", "->", "\[Gamma]2"}]}], "}"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.977558369503853*^9, 3.977558382365488*^9}, {
   3.977558452140276*^9, 3.977558491507015*^9}, {3.977558555880373*^9, 
   3.9775585734078064`*^9}, {3.97756058864472*^9, 3.9775605971301346`*^9}, 
   3.9775609378946953`*^9, {3.977563745473154*^9, 3.977563745616556*^9}, {
   3.977742289952095*^9, 3.9777423511207542`*^9}, {3.978604113547661*^9, 
   3.9786041228636074`*^9}, {3.9786042455630264`*^9, 
   3.9786042707388935`*^9}, {3.978604710675375*^9, 3.9786047138504753`*^9}, {
   3.9787681557044964`*^9, 3.978768187379257*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"ac3c4893-10d3-6844-b0dd-7a419b792162"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"trivfivept", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["j2", 
        RowBox[{
         RowBox[{"2", "l3"}], "+", "\[Gamma]1"}]], " ", 
       SuperscriptBox[
        RowBox[{"\[ScriptU]\[ScriptU]5", "[", "4", "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "l3"}], "-", "\[Gamma]1"}]], 
       SuperscriptBox["j1", 
        RowBox[{
         RowBox[{"2", "l3"}], "+", "\[Gamma]2"}]], " ", 
       SuperscriptBox[
        RowBox[{"\[ScriptU]\[ScriptU]5", "[", "5", "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "l3"}], "-", "\[Gamma]2"}]], "trivnewpreO2", "*",
        "fiveptblockintO2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"aanslog5pt", "[", 
           RowBox[{
            FractionBox["j1", 
             RowBox[{"\[ScriptU]\[ScriptU]5", "[", "5", "]"}]], ",", 
            FractionBox["j2", 
             RowBox[{"\[ScriptU]\[ScriptU]5", "[", "4", "]"}]]}], "]"}], "[", 
          "2", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"q", "[", 
            RowBox[{"i_", ",", "ii_", ",", "a___"}], "]"}], "->", 
           RowBox[{"q", "[", 
            RowBox[{"i", ",", "ii", ",", "l3"}], "]"}]}], "}"}]}], ")"}]}], "/.", 
      RowBox[{
       RowBox[{"\[ScriptU]5", "[", "2", "]"}], "->", 
       RowBox[{"1", "-", "\[ScriptU]52"}]}]}], "//", "PowerExpand"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trivfiveptstep2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"trivfivept", "//", 
        RowBox[{
         RowBox[{"#", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[ScriptU]\[ScriptU]5", "[", "a_", "]"}], "->", 
            RowBox[{
             RowBox[{"\[ScriptU]\[ScriptU]5", "[", "a", "]"}], "*", 
             "\[Lambda]"}]}], "}"}]}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], "&"}]}],
       "//", "Normal"}], "//", 
     RowBox[{
      RowBox[{"#", "/.", 
       RowBox[{"\[Lambda]", "->", "1"}]}], "&"}]}], "//", "ExpandAll"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trivfiveptstep3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"trivfiveptstep2", "//", 
          RowBox[{
           RowBox[{"#", "*", 
            SuperscriptBox["\[ScriptU]52", "l3"]}], "&"}]}], "//", 
         "ExpandAll"}], "//", 
        RowBox[{
         RowBox[{"#", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"X_", "*", 
             SuperscriptBox["\[ScriptU]52", 
              RowBox[{"a3_.", "+", "l3"}]]}], ":>", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"X", "*", 
               SuperscriptBox["\[ScriptU]52", 
                RowBox[{"a3", "+", "l3"}]]}], "/.", 
              RowBox[{"{", 
               RowBox[{"l3", "->", 
                RowBox[{"l3", "-", "a3"}]}], "}"}]}], ")"}]}], "}"}]}], 
         "&"}]}], "//", "Simplify"}], "//", "ExpandAll"}], "//", 
     RowBox[{
      RowBox[{"#", "//.", "besselkrecursion"}], "&"}]}], "//", 
    "ExpandAll"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9777426556392574`*^9, 3.9777426933485527`*^9}, 
   3.9777434566421432`*^9, {3.977814421676794*^9, 3.977814449660198*^9}, {
   3.977814672333702*^9, 3.977814772951145*^9}, {3.977815747003975*^9, 
   3.9778157526831264`*^9}, {3.9786043108806496`*^9, 3.978604323875803*^9}, {
   3.97860460658206*^9, 3.978604624199644*^9}, 3.9786049268005886`*^9, {
   3.9786191827409286`*^9, 3.978619200153614*^9}, {3.978619505839899*^9, 
   3.9786195222716103`*^9}, {3.978768126991543*^9, 3.978768131929497*^9}, {
   3.9787681942975388`*^9, 3.978768242138775*^9}, {3.9787696708672104`*^9, 
   3.9787696739966774`*^9}, {3.9787705089006367`*^9, 
   3.9787705105827446`*^9}, {3.978770653766323*^9, 3.9787706654916935`*^9}, {
   3.978771050790102*^9, 3.978771053486521*^9}, {3.9787711534135303`*^9, 
   3.978771164790764*^9}, {3.9787721915952187`*^9, 3.978772197552397*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"de2403f8-6c1f-3f45-8837-4430c21c2b6d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"trivfivepteq1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"trivfiveptstep3", ",", 
       RowBox[{"\[ScriptU]\[ScriptU]5", "[", "5", "]"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[ScriptU]\[ScriptU]5", "[", "4", "]"}], "->", "0"}], "}"}]}],
     ")"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.955436551061596*^9, 3.95543660102071*^9}, {
   3.955436765128351*^9, 3.9554367652767296`*^9}, {3.9554367969016647`*^9, 
   3.955436809639105*^9}, {3.9554370933312054`*^9, 3.955437093435728*^9}, 
   3.9554374532766533`*^9, {3.9554383868556023`*^9, 3.955438387585205*^9}, {
   3.95543865287862*^9, 3.9554386529619274`*^9}, {3.9554386972629147`*^9, 
   3.9554386976990814`*^9}, {3.9554387475308*^9, 3.955438762105633*^9}, {
   3.9554389849955063`*^9, 3.9554390067704735`*^9}, {3.9554390745924664`*^9, 
   3.955439078016054*^9}, {3.955439114623537*^9, 3.955439129931072*^9}, {
   3.9554486022170258`*^9, 3.955448603568672*^9}, {3.955448653626663*^9, 
   3.9554487574027405`*^9}, 3.9554488106089478`*^9, {3.955450396377529*^9, 
   3.955450417240877*^9}, {3.9554505464041977`*^9, 3.9554507156881256`*^9}, {
   3.95545092655567*^9, 3.9554509277310486`*^9}, 3.955451018004175*^9, {
   3.95545173700823*^9, 3.95545173774942*^9}, 3.95545213172365*^9, {
   3.9555345146055527`*^9, 3.9555345152094574`*^9}, {3.955535929325384*^9, 
   3.955535930121006*^9}, {3.9555374604103127`*^9, 3.9555374831335125`*^9}, {
   3.9557057659583855`*^9, 3.955705772591221*^9}, {3.955789981996931*^9, 
   3.9557900400632954`*^9}, {3.956132606273115*^9, 3.956132606825405*^9}, {
   3.956133566182413*^9, 3.9561336052708664`*^9}, 3.9561430437629623`*^9, {
   3.9561430811842594`*^9, 3.9561430982157326`*^9}, 3.9572555769664783`*^9, {
   3.9608935784702034`*^9, 3.9608935905374985`*^9}, {3.960893951923853*^9, 
   3.960893955231661*^9}, {3.960966029463354*^9, 3.960966110268711*^9}, 
   3.960966782210823*^9, {3.9611150948769665`*^9, 3.961115107647518*^9}, {
   3.9611177414403057`*^9, 3.9611177478434772`*^9}, 3.9767024831628532`*^9, 
   3.976718366081419*^9, {3.977297986906658*^9, 3.9772979869707756`*^9}, {
   3.9774803524424686`*^9, 3.977480365612692*^9}, 3.9775727242126446`*^9, {
   3.977744114933958*^9, 3.9777441759632263`*^9}, {3.977744208556923*^9, 
   3.9777442255953655`*^9}, {3.977814530132332*^9, 3.9778145683832455`*^9}, {
   3.977814873270319*^9, 3.9778148859817657`*^9}, {3.9786047502068233`*^9, 
   3.978604765826742*^9}, {3.978619205672968*^9, 3.978619208578842*^9}, {
   3.978619527313978*^9, 3.978619530539093*^9}, {3.978768250716099*^9, 
   3.9787682587906265`*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"babe2e38-4f50-4341-905d-b2861c4dc728"],

Cell[BoxData[
 RowBox[{"16", " ", 
  SuperscriptBox["j1", 
   RowBox[{"l3", "+", 
    FractionBox["\[Gamma]2", "2"]}]], " ", 
  SuperscriptBox["j2", 
   RowBox[{"1", "+", "l3", "+", 
    FractionBox["\[Gamma]1", "2"]}]], " ", 
  SuperscriptBox["\[ScriptU]52", "l3"], " ", 
  RowBox[{"BesselK", "[", 
   RowBox[{
    RowBox[{"l3", "+", 
     FractionBox["\[Gamma]1", "2"]}], ",", 
    RowBox[{"2", " ", "j2"}]}], "]"}], " ", 
  RowBox[{"BesselK", "[", 
   RowBox[{
    RowBox[{"l3", "+", 
     FractionBox["\[Gamma]2", "2"]}], ",", 
    RowBox[{"2", " ", "j1"}]}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q", "[", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "l3"}]}], "]"}], "+", 
    RowBox[{"q", "[", 
     RowBox[{"1", ",", "0", ",", "l3"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.978604846840103*^9, 3.9786053088726025`*^9, 
  3.978613320275427*^9, 3.9786244101608486`*^9, 3.9787725698665886`*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"0d948026-b018-d74f-8c7a-3bce94e16f43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"trivfivepteq2", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"trivfiveptstep3", ",", 
       RowBox[{"\[ScriptU]\[ScriptU]5", "[", "4", "]"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[ScriptU]\[ScriptU]5", "[", "5", "]"}], "->", "0"}], "}"}]}],
     ")"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.955436551061596*^9, 3.95543660102071*^9}, {
   3.955436765128351*^9, 3.9554367652767296`*^9}, {3.9554367969016647`*^9, 
   3.955436809639105*^9}, {3.9554370933312054`*^9, 3.955437093435728*^9}, 
   3.9554374532766533`*^9, {3.9554383868556023`*^9, 3.955438387585205*^9}, {
   3.95543865287862*^9, 3.9554386529619274`*^9}, {3.9554386972629147`*^9, 
   3.9554386976990814`*^9}, {3.9554387475308*^9, 3.955438762105633*^9}, {
   3.9554389849955063`*^9, 3.9554390067704735`*^9}, {3.9554390745924664`*^9, 
   3.955439078016054*^9}, {3.955439114623537*^9, 3.955439129931072*^9}, {
   3.9554486022170258`*^9, 3.955448603568672*^9}, {3.955448653626663*^9, 
   3.9554487574027405`*^9}, 3.9554488106089478`*^9, {3.955450396377529*^9, 
   3.955450417240877*^9}, {3.9554505464041977`*^9, 3.9554507156881256`*^9}, {
   3.95545092655567*^9, 3.9554509277310486`*^9}, 3.955451018004175*^9, {
   3.95545173700823*^9, 3.95545173774942*^9}, 3.95545213172365*^9, {
   3.9555345146055527`*^9, 3.9555345152094574`*^9}, {3.955535929325384*^9, 
   3.955535930121006*^9}, {3.9555374604103127`*^9, 3.9555374831335125`*^9}, {
   3.9557057659583855`*^9, 3.955705772591221*^9}, {3.955789981996931*^9, 
   3.9557900400632954`*^9}, {3.956132606273115*^9, 3.956132606825405*^9}, {
   3.956133566182413*^9, 3.9561336052708664`*^9}, 3.9561430437629623`*^9, {
   3.9561430811842594`*^9, 3.9561430982157326`*^9}, 3.9572555769664783`*^9, {
   3.9608935784702034`*^9, 3.9608935905374985`*^9}, {3.960893951923853*^9, 
   3.960893955231661*^9}, {3.960966029463354*^9, 3.960966110268711*^9}, 
   3.960966782210823*^9, {3.9611150948769665`*^9, 3.961115107647518*^9}, {
   3.9611177414403057`*^9, 3.9611177478434772`*^9}, 3.9767024831628532`*^9, 
   3.976718184794916*^9, {3.9767182331593075`*^9, 3.976718238873987*^9}, 
   3.976718370230282*^9, {3.97729799171756*^9, 3.9772979918135185`*^9}, {
   3.9774803686770897`*^9, 3.9774803751580925`*^9}, 3.977572726180641*^9, {
   3.9777441335155487`*^9, 3.9777441824710827`*^9}, {3.977744237188381*^9, 
   3.977744241198492*^9}, {3.9778145331302853`*^9, 3.9778145742545223`*^9}, {
   3.9778148752663803`*^9, 3.9778148935691433`*^9}, {3.9786047573242626`*^9, 
   3.9786047710100555`*^9}, {3.978606067407997*^9, 3.978606068560463*^9}, {
   3.97861921242964*^9, 3.978619215751709*^9}, {3.978619534242672*^9, 
   3.9786195368862743`*^9}, {3.9787682621992474`*^9, 3.9787682712928905`*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"ad4c2cc3-2306-c141-ae57-69f0dcc0adb0"],

Cell[BoxData[
 RowBox[{"16", " ", 
  SuperscriptBox["j1", 
   RowBox[{"1", "+", "l3", "+", 
    FractionBox["\[Gamma]2", "2"]}]], " ", 
  SuperscriptBox["j2", 
   RowBox[{"l3", "+", 
    FractionBox["\[Gamma]1", "2"]}]], " ", 
  SuperscriptBox["\[ScriptU]52", "l3"], " ", 
  RowBox[{"BesselK", "[", 
   RowBox[{
    RowBox[{"l3", "+", 
     FractionBox["\[Gamma]1", "2"]}], ",", 
    RowBox[{"2", " ", "j2"}]}], "]"}], " ", 
  RowBox[{"BesselK", "[", 
   RowBox[{
    RowBox[{"l3", "+", 
     FractionBox["\[Gamma]2", "2"]}], ",", 
    RowBox[{"2", " ", "j1"}]}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q", "[", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "l3"}]}], "]"}], "+", 
    RowBox[{"q", "[", 
     RowBox[{"0", ",", "1", ",", "l3"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9786048570985107`*^9, 3.9786053092260323`*^9, 
  3.978613320490196*^9, 3.9786244102875614`*^9, 3.9787725700025806`*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"5821b8bc-d777-6a43-8d6a-5be5e407ce2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"trivfivepteq3", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"trivfiveptstep3", ",", 
      RowBox[{
       RowBox[{"\[ScriptU]\[ScriptU]5", "[", "4", "]"}], 
       RowBox[{"\[ScriptU]\[ScriptU]5", "[", "5", "]"}]}]}], "]"}], ")"}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.955436551061596*^9, 3.95543660102071*^9}, {
   3.955436765128351*^9, 3.9554367652767296`*^9}, {3.9554367969016647`*^9, 
   3.955436809639105*^9}, {3.9554370933312054`*^9, 3.955437093435728*^9}, 
   3.9554374532766533`*^9, {3.9554383868556023`*^9, 3.955438387585205*^9}, {
   3.95543865287862*^9, 3.9554386529619274`*^9}, {3.9554386972629147`*^9, 
   3.9554386976990814`*^9}, {3.9554387475308*^9, 3.955438762105633*^9}, {
   3.9554389849955063`*^9, 3.9554390067704735`*^9}, {3.9554390745924664`*^9, 
   3.955439078016054*^9}, {3.955439114623537*^9, 3.955439129931072*^9}, {
   3.9554486022170258`*^9, 3.955448603568672*^9}, {3.955448653626663*^9, 
   3.9554487574027405`*^9}, 3.9554488106089478`*^9, {3.955450396377529*^9, 
   3.955450417240877*^9}, {3.9554505464041977`*^9, 3.9554507156881256`*^9}, {
   3.95545092655567*^9, 3.9554509277310486`*^9}, 3.955451018004175*^9, {
   3.95545173700823*^9, 3.95545173774942*^9}, 3.95545213172365*^9, {
   3.9555345146055527`*^9, 3.9555345152094574`*^9}, {3.955535929325384*^9, 
   3.955535930121006*^9}, {3.9555374604103127`*^9, 3.9555374831335125`*^9}, {
   3.9557057659583855`*^9, 3.955705772591221*^9}, {3.955789981996931*^9, 
   3.9557900400632954`*^9}, {3.956132606273115*^9, 3.956132606825405*^9}, {
   3.956133566182413*^9, 3.9561336052708664`*^9}, 3.9561430437629623`*^9, {
   3.9561430811842594`*^9, 3.9561430982157326`*^9}, 3.9572555769664783`*^9, {
   3.9608935784702034`*^9, 3.9608935905374985`*^9}, {3.960893951923853*^9, 
   3.960893955231661*^9}, {3.960966029463354*^9, 3.960966110268711*^9}, 
   3.960966782210823*^9, {3.9611150948769665`*^9, 3.961115107647518*^9}, {
   3.9611177414403057`*^9, 3.9611177478434772`*^9}, 3.9767024831628532`*^9, 
   3.9767181907450714`*^9, {3.976718249784012*^9, 3.9767182626709614`*^9}, 
   3.9767183748283176`*^9, {3.9772979950782757`*^9, 3.9772979951895256`*^9}, {
   3.977480371363575*^9, 3.9774803779650097`*^9}, 3.9775727280090275`*^9, {
   3.977744142702381*^9, 3.977744148910761*^9}, {3.9777441874309425`*^9, 
   3.977744193583473*^9}, {3.977744245703169*^9, 3.9777442502093964`*^9}, {
   3.977814535953993*^9, 3.977814539858347*^9}, {3.977814579133583*^9, 
   3.977814580128292*^9}, {3.9778148772616787`*^9, 3.9778148978225765`*^9}, {
   3.9786047611748543`*^9, 3.9786047764317207`*^9}, {3.9786192205462303`*^9, 
   3.9786192236983356`*^9}, {3.978619540716917*^9, 3.9786195436788006`*^9}, {
   3.9787682755778522`*^9, 3.9787682825870705`*^9}, {3.9787722238763466`*^9, 
   3.978772224778885*^9}},ExpressionUUID->"df7806f1-f7ba-9149-b310-\
1b3e25335dc3"],

Cell[BoxData[
 RowBox[{"8", " ", 
  SuperscriptBox["j1", 
   RowBox[{"l3", "+", 
    FractionBox["\[Gamma]2", "2"]}]], " ", 
  SuperscriptBox["j2", 
   RowBox[{"l3", "+", 
    FractionBox["\[Gamma]1", "2"]}]], " ", 
  SuperscriptBox["\[ScriptU]52", "l3"], " ", 
  RowBox[{"BesselK", "[", 
   RowBox[{
    RowBox[{"l3", "+", 
     FractionBox["\[Gamma]1", "2"]}], ",", 
    RowBox[{"2", " ", "j2"}]}], "]"}], " ", 
  RowBox[{"BesselK", "[", 
   RowBox[{
    RowBox[{"l3", "+", 
     FractionBox["\[Gamma]2", "2"]}], ",", 
    RowBox[{"2", " ", "j1"}]}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"q", "[", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "l3"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"4", " ", "l3"}], "+", "\[Gamma]1", "+", "\[Gamma]2"}], ")"}], 
     " ", 
     RowBox[{"q", "[", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "l3"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l3"}]}], "]"}], "+", 
       RowBox[{"q", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l3"}]}], "]"}], "+", 
       RowBox[{"q", "[", 
        RowBox[{"1", ",", "1", ",", "l3"}], "]"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.978604864400732*^9, 3.9786053101811523`*^9, 
  3.9786133211791706`*^9, 3.978624410561863*^9, 3.978772570278597*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"12872d3c-8279-1f4c-bed5-04ba3e416eb6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"trivfivepteq1sol", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"trivfivepteq1", "==", "0"}], ",", 
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "0", ",", "l3"}], "]"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"q", "[", 
          RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "/;", 
         RowBox[{
          RowBox[{"a", "<", "0"}], "||", 
          RowBox[{"b", "<", "0"}], "||", 
          RowBox[{"c", "<", "0"}]}]}], "->", "0"}], "}"}]}], "&"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.955436551061596*^9, 3.95543660102071*^9}, {
   3.955436765128351*^9, 3.9554367652767296`*^9}, {3.9554367969016647`*^9, 
   3.955436809639105*^9}, {3.9554370933312054`*^9, 3.955437093435728*^9}, 
   3.9554374532766533`*^9, {3.9554383868556023`*^9, 3.955438387585205*^9}, {
   3.95543865287862*^9, 3.9554386529619274`*^9}, {3.9554386972629147`*^9, 
   3.9554386976990814`*^9}, {3.9554387475308*^9, 3.955438762105633*^9}, {
   3.9554389849955063`*^9, 3.9554390067704735`*^9}, {3.9554390745924664`*^9, 
   3.955439078016054*^9}, {3.955439114623537*^9, 3.955439129931072*^9}, {
   3.955439893401926*^9, 3.9554398967740345`*^9}, {3.9554399492671795`*^9, 
   3.9554399781138096`*^9}, {3.955446185532137*^9, 3.9554461857445526`*^9}, {
   3.955446224326948*^9, 3.955446256732868*^9}, {3.955451077119959*^9, 
   3.9554510810832176`*^9}, {3.9554515614098415`*^9, 3.955451561548668*^9}, {
   3.9554516459583607`*^9, 3.955451646982729*^9}, {3.9554516837329426`*^9, 
   3.9554517072329674`*^9}, {3.9554521424188595`*^9, 3.955452164179056*^9}, {
   3.9554522018218365`*^9, 3.9554523071930523`*^9}, {3.9554523938453465`*^9, 
   3.95545240244405*^9}, {3.9554527360983105`*^9, 3.955452763932253*^9}, {
   3.955452796292532*^9, 3.955452886012764*^9}, {3.9554529695397015`*^9, 
   3.955452985695513*^9}, {3.9554531012252274`*^9, 3.9554531087075634`*^9}, {
   3.955523920665535*^9, 3.955523946653183*^9}, {3.955524223866644*^9, 
   3.9555242376175995`*^9}, {3.955524269261528*^9, 3.9555242704322567`*^9}, {
   3.9555251217156563`*^9, 3.955525124122963*^9}, 3.9555287156476536`*^9, {
   3.9555291780891*^9, 3.9555291800126343`*^9}, {3.955530330585989*^9, 
   3.9555303440595474`*^9}, 3.955531130461254*^9, {3.9555318949084167`*^9, 
   3.955531918365921*^9}, 3.9555345799870243`*^9, {3.9555355161665154`*^9, 
   3.955535516923025*^9}, 3.9555365613376923`*^9, 3.9555375195311604`*^9, {
   3.9556079205380535`*^9, 3.9556079246789207`*^9}, {3.9557057885177326`*^9, 
   3.955705792868988*^9}, {3.955790080759041*^9, 3.955790092618824*^9}, {
   3.9561431533753033`*^9, 3.956143157288925*^9}, {3.9561432961272125`*^9, 
   3.9561432969849224`*^9}, {3.9561435759128227`*^9, 3.956143576441532*^9}, 
   3.9570010538511353`*^9, {3.96096759264299*^9, 3.960967652525337*^9}, {
   3.960978763559328*^9, 3.9609787882252216`*^9}, {3.9611151484356537`*^9, 
   3.9611151574910183`*^9}, {3.9611177661948185`*^9, 
   3.9611177703373966`*^9}, {3.9767180324812202`*^9, 3.9767180411928024`*^9}, 
   3.9767184377795525`*^9, {3.9774804025900173`*^9, 3.977480407397867*^9}, {
   3.977817625115793*^9, 3.9778176320724125`*^9}, {3.9786768267164288`*^9, 
   3.97867686332946*^9}, {3.9786769102146378`*^9, 3.978676956153902*^9}, {
   3.978768287428692*^9, 3.9787683069352264`*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"44344489-49ee-8d49-b126-9c0eb22cd364"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"q", "[", 
     RowBox[{"1", ",", "0", ",", "l3"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"q", "[", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "l3"}]}], "]"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.978676957349283*^9, 3.9787725967965336`*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"9a0169fc-b419-df48-a0cc-10f27862ae9c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"trivfivepteq2sol", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"trivfivepteq2", "==", "0"}], ",", 
      RowBox[{"q", "[", 
       RowBox[{"0", ",", "1", ",", "l3"}], "]"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"q", "[", 
          RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "/;", 
         RowBox[{
          RowBox[{"a", "<", "0"}], "||", 
          RowBox[{"b", "<", "0"}], "||", 
          RowBox[{"c", "<", "0"}]}]}], "->", "0"}], "}"}]}], "&"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.955436551061596*^9, 3.95543660102071*^9}, {
   3.955436765128351*^9, 3.9554367652767296`*^9}, {3.9554367969016647`*^9, 
   3.955436809639105*^9}, {3.9554370933312054`*^9, 3.955437093435728*^9}, 
   3.9554374532766533`*^9, {3.9554383868556023`*^9, 3.955438387585205*^9}, {
   3.95543865287862*^9, 3.9554386529619274`*^9}, {3.9554386972629147`*^9, 
   3.9554386976990814`*^9}, {3.9554387475308*^9, 3.955438762105633*^9}, {
   3.9554389849955063`*^9, 3.9554390067704735`*^9}, {3.9554390745924664`*^9, 
   3.955439078016054*^9}, {3.955439114623537*^9, 3.955439129931072*^9}, {
   3.955439893401926*^9, 3.9554398967740345`*^9}, {3.9554399492671795`*^9, 
   3.9554399781138096`*^9}, {3.955446185532137*^9, 3.9554461857445526`*^9}, {
   3.955446224326948*^9, 3.955446256732868*^9}, {3.955451077119959*^9, 
   3.9554510810832176`*^9}, {3.9554515614098415`*^9, 3.955451561548668*^9}, {
   3.9554516459583607`*^9, 3.955451646982729*^9}, {3.9554516837329426`*^9, 
   3.9554517072329674`*^9}, {3.9554521424188595`*^9, 3.955452164179056*^9}, {
   3.9554522018218365`*^9, 3.9554523071930523`*^9}, {3.9554523938453465`*^9, 
   3.95545240244405*^9}, {3.9554527360983105`*^9, 3.955452763932253*^9}, {
   3.955452796292532*^9, 3.955452886012764*^9}, {3.9554529695397015`*^9, 
   3.955452985695513*^9}, {3.9554531012252274`*^9, 3.9554531087075634`*^9}, {
   3.955523920665535*^9, 3.955523946653183*^9}, {3.955524223866644*^9, 
   3.9555242376175995`*^9}, {3.955524269261528*^9, 3.9555242704322567`*^9}, {
   3.9555251217156563`*^9, 3.955525124122963*^9}, 3.9555287156476536`*^9, {
   3.9555291780891*^9, 3.9555291800126343`*^9}, {3.955530330585989*^9, 
   3.9555303440595474`*^9}, 3.955531130461254*^9, {3.9555318949084167`*^9, 
   3.955531918365921*^9}, 3.9555345799870243`*^9, {3.9555355161665154`*^9, 
   3.955535516923025*^9}, 3.9555365613376923`*^9, 3.9555375195311604`*^9, {
   3.9556079205380535`*^9, 3.9556079246789207`*^9}, {3.9557057885177326`*^9, 
   3.955705792868988*^9}, {3.955790080759041*^9, 3.955790092618824*^9}, {
   3.9561431533753033`*^9, 3.956143157288925*^9}, {3.9561432961272125`*^9, 
   3.9561432969849224`*^9}, {3.9561435759128227`*^9, 3.956143576441532*^9}, {
   3.9563039971189556`*^9, 3.956303999285616*^9}, {3.9563041664789867`*^9, 
   3.9563041671777763`*^9}, {3.9567447244078007`*^9, 
   3.9567447251012497`*^9}, {3.95674508214085*^9, 3.9567450848900757`*^9}, 
   3.957001030439268*^9, {3.9609753304837723`*^9, 3.9609753313155823`*^9}, {
   3.960975401202297*^9, 3.9609754013596954`*^9}, {3.960975476416073*^9, 
   3.960975492647932*^9}, {3.9609786984954433`*^9, 3.9609787364839096`*^9}, {
   3.961115251094864*^9, 3.9611152542277107`*^9}, {3.9611177771173687`*^9, 
   3.961117781069046*^9}, {3.9767184016025505`*^9, 3.976718420059328*^9}, {
   3.9774805530832977`*^9, 3.977480570331106*^9}, {3.9778176691640377`*^9, 
   3.9778176792823925`*^9}, {3.978676837405821*^9, 3.978676848384945*^9}, {
   3.9786769189933624`*^9, 3.97867694219458*^9}, {3.9787682923078175`*^9, 
   3.978768315632578*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"88e4a25f-44df-f44b-a410-5cb7d7bd2010"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"q", "[", 
     RowBox[{"0", ",", "1", ",", "l3"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"q", "[", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "l3"}]}], "]"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.978676959745716*^9, 3.978772599098549*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"a11decf8-3011-1e4d-abd3-1c96ae82bc41"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"trivfivepteq3sol", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"trivfivepteq3", "==", "0"}], ",", 
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "1", ",", "l3"}], "]"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"q", "[", 
          RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "/;", 
         RowBox[{
          RowBox[{"a", "<", "0"}], "||", 
          RowBox[{"b", "<", "0"}], "||", 
          RowBox[{"c", "<", "0"}]}]}], "->", "0"}], "}"}]}], "&"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.955436551061596*^9, 3.95543660102071*^9}, {
   3.955436765128351*^9, 3.9554367652767296`*^9}, {3.9554367969016647`*^9, 
   3.955436809639105*^9}, {3.9554370933312054`*^9, 3.955437093435728*^9}, 
   3.9554374532766533`*^9, {3.9554383868556023`*^9, 3.955438387585205*^9}, {
   3.95543865287862*^9, 3.9554386529619274`*^9}, {3.9554386972629147`*^9, 
   3.9554386976990814`*^9}, {3.9554387475308*^9, 3.955438762105633*^9}, {
   3.9554389849955063`*^9, 3.9554390067704735`*^9}, {3.9554390745924664`*^9, 
   3.955439078016054*^9}, {3.955439114623537*^9, 3.955439129931072*^9}, {
   3.955439893401926*^9, 3.9554398967740345`*^9}, {3.9554399492671795`*^9, 
   3.9554399781138096`*^9}, {3.955446185532137*^9, 3.9554461857445526`*^9}, {
   3.955446224326948*^9, 3.955446256732868*^9}, {3.955451077119959*^9, 
   3.9554510810832176`*^9}, {3.9554515614098415`*^9, 3.955451561548668*^9}, {
   3.9554516459583607`*^9, 3.955451646982729*^9}, {3.9554516837329426`*^9, 
   3.9554517072329674`*^9}, {3.9554521424188595`*^9, 3.955452164179056*^9}, {
   3.9554522018218365`*^9, 3.9554523071930523`*^9}, {3.9554523938453465`*^9, 
   3.95545240244405*^9}, {3.9554527360983105`*^9, 3.955452763932253*^9}, {
   3.955452796292532*^9, 3.955452886012764*^9}, {3.9554529695397015`*^9, 
   3.955452985695513*^9}, {3.9554531012252274`*^9, 3.9554531087075634`*^9}, {
   3.955523920665535*^9, 3.955523946653183*^9}, {3.955524223866644*^9, 
   3.9555242376175995`*^9}, {3.955524269261528*^9, 3.9555242704322567`*^9}, {
   3.9555251217156563`*^9, 3.955525124122963*^9}, 3.9555287156476536`*^9, {
   3.9555291780891*^9, 3.9555291800126343`*^9}, {3.955530330585989*^9, 
   3.9555303440595474`*^9}, 3.955531130461254*^9, {3.9555318949084167`*^9, 
   3.955531918365921*^9}, 3.9555345799870243`*^9, {3.9555355161665154`*^9, 
   3.955535516923025*^9}, 3.9555365613376923`*^9, 3.9555375195311604`*^9, {
   3.9556079205380535`*^9, 3.9556079246789207`*^9}, {3.9557057885177326`*^9, 
   3.955705792868988*^9}, {3.955790080759041*^9, 3.955790092618824*^9}, {
   3.9561431533753033`*^9, 3.956143157288925*^9}, {3.9561432961272125`*^9, 
   3.9561432969849224`*^9}, {3.9561435759128227`*^9, 3.956143576441532*^9}, {
   3.9563039971189556`*^9, 3.956303999285616*^9}, {3.9563041664789867`*^9, 
   3.9563041671777763`*^9}, {3.9567447244078007`*^9, 
   3.9567447251012497`*^9}, {3.95674508214085*^9, 3.9567450848900757`*^9}, 
   3.957001030439268*^9, {3.9609753304837723`*^9, 3.9609753313155823`*^9}, {
   3.960975401202297*^9, 3.9609754013596954`*^9}, {3.960975476416073*^9, 
   3.960975492647932*^9}, {3.9609786984954433`*^9, 3.9609787364839096`*^9}, {
   3.961115251094864*^9, 3.9611152542277107`*^9}, {3.9611177771173687`*^9, 
   3.961117781069046*^9}, {3.961148727117153*^9, 3.9611487398919277`*^9}, {
   3.9767184849192734`*^9, 3.9767185027285614`*^9}, {3.9774805559766827`*^9, 
   3.9774805771340923`*^9}, {3.9778176874886055`*^9, 
   3.9778176970207005`*^9}, {3.978676841450964*^9, 3.978676853222145*^9}, {
   3.9786769243248005`*^9, 3.978676948262684*^9}, {3.978768296395012*^9, 
   3.978768322887289*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"d9a1657c-e385-194f-91fc-45ecc26526b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"q", "[", 
     RowBox[{"1", ",", "1", ",", "l3"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"q", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "l3"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"4", " ", "l3"}], "+", "\[Gamma]1", "+", "\[Gamma]2"}], 
         ")"}], " ", 
        RowBox[{"q", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l3"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", "[", 
           RowBox[{"0", ",", "1", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l3"}]}], "]"}], "+", 
          RowBox[{"q", "[", 
           RowBox[{"1", ",", "0", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l3"}]}], "]"}]}], ")"}]}]}], ")"}]}]}],
    "}"}], "}"}]], "Output",
 CellChangeTimes->{3.9786769620871124`*^9, 3.9787726014159355`*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"f29ca11e-71c3-ef43-bed8-09bb160908b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "1", ",", "l3"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"q", "[", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "l3"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"4", " ", "l3"}], "+", "\[Gamma]1", "+", "\[Gamma]2"}], 
           ")"}], " ", 
          RowBox[{"q", "[", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l3"}]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q", "[", 
             RowBox[{"0", ",", "1", ",", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "l3"}]}], "]"}], "+", 
            RowBox[{"q", "[", 
             RowBox[{"1", ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "l3"}]}], "]"}]}], ")"}]}]}], 
        ")"}]}]}], "}"}], "}"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"0", ",", "1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l3"}]}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"q", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "l3"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l3"}]}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"q", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "l3"}]}], "]"}]}]}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.9786769702541847`*^9, 3.9786770193043404`*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"a9d504fa-dad3-894c-a8cd-73e714c4949a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"q", "[", 
     RowBox[{"1", ",", "1", ",", "l3"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"q", "[", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "l3"}]}], "]"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"4", " ", "l3"}], "+", "\[Gamma]1", "+", "\[Gamma]2"}], ")"}],
       " ", 
      RowBox[{"q", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l3"}]}], "]"}]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.978677019784374*^9, 3.978772604582348*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"66fb216c-cc63-fd4b-9572-7947951fe342"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Casimir and Recursion:", "Section",
 CellChangeTimes->{{3.946036743761793*^9, 3.9460367444353466`*^9}, {
   3.96001154141008*^9, 3.960011545518095*^9}, 
   3.978762308433342*^9},ExpressionUUID->"19f72b6e-a3b9-7645-a32c-\
951f948deba9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"L", "[", "b_", "]"}], "[", 
    RowBox[{"A_", ",", "B_"}], "]"}], "[", "X_", "]"}], ":=", 
  RowBox[{
   RowBox[{"X", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"a_", ",", "b"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "-", 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", "a", "]"}], "[", "A", "]"}], 
            RowBox[{
             RowBox[{"x", "[", "b", "]"}], "[", "B", "]"}]}], "-", 
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", "a", "]"}], "[", "B", "]"}], 
            RowBox[{
             RowBox[{"x", "[", "b", "]"}], "[", "A", "]"}]}]}], ")"}]}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "b", "]"}], "[", "C_", "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "b", "]"}], "[", "C", "]"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "[", "b", "]"}], "[", "A", "]"}], 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"C", ",", "B"}], "]"}], "\[Epsilon]"}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "[", "b", "]"}], "[", "B", "]"}], 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"C", ",", "A"}], "]"}], "\[Epsilon]"}]}]}]}], "}"}]}], "//", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], 
    "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"L", "[", "many__", "]"}], "[", 
     RowBox[{"A_", ",", "B_"}], "]"}], "[", "X_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"L", "[", "element", "]"}], "[", 
       RowBox[{"A", ",", "B"}], "]"}], "[", "X", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"element", ",", 
       RowBox[{"{", "many", "}"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"A_", ",", "A_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"d", "+", "2"}]}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"\[Delta]", "[", 
        RowBox[{"A_", ",", "B_"}], "]"}], "2"], "\[RuleDelayed]", 
      RowBox[{"d", "+", "2"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"A_", ",", "B_"}], "]"}], "C_"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"C", "/.", 
         RowBox[{"A", "\[Rule]", "B"}]}], ")"}], "/;", 
       RowBox[{"!", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"C", ",", "A"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "a_", "]"}], "[", "A_", "]"}], 
       RowBox[{
        RowBox[{"x", "[", "b_", "]"}], "[", "A_", "]"}]}], "\[RuleDelayed]", 
      RowBox[{"x", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        RowBox[{"x", "[", "a_", "]"}], "[", "B_", "]"}], "2"], "\[Rule]", 
      "0"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9600235022873955`*^9, 3.960023503082651*^9}, {
  3.9600260075616894`*^9, 3.960026008474575*^9}, {3.9678714913447647`*^9, 
  3.9678715106752586`*^9}, {3.967875709371065*^9, 3.967875724311426*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"8aca7f14-8629-f547-bd7c-0afb98b59b40"],

Cell[CellGroupData[{

Cell["Four pts:", "Subsection",
 CellChangeTimes->{{3.946036743761793*^9, 3.9460367444353466`*^9}, {
  3.96001154141008*^9, 3.960011545518095*^9}, {3.960360704938246*^9, 
  3.960360737995987*^9}, {3.964005240272606*^9, 
  3.9640052423898315`*^9}},ExpressionUUID->"1d62fc24-3845-0645-82b3-\
e2ab266fc418"],

Cell[CellGroupData[{

Cell["Blocks from OPE:", "Subsubsection",
 CellChangeTimes->{{3.9462814459260616`*^9, 3.946281450537773*^9}, {
   3.946378972171425*^9, 3.946379002776922*^9}, 3.946379054801138*^9, {
   3.946379085390438*^9, 3.9463790853925095`*^9}, {3.978762394137253*^9, 
   3.9787623982402897`*^9}},ExpressionUUID->"8dd15b85-e965-664f-a925-\
a19bdaead4b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fourptsimple", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"fourptlightcone12", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "->", 
          RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ",", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", "3", "]"}], "->", 
          RowBox[{"\[CapitalDelta]", "[", "4", "]"}]}]}], "}"}]}], "//", 
      "PowerExpand"}], "//", "Simplify"}], "//", 
    RowBox[{
     RowBox[{"#", "/.", "totwist"}], "&"}]}], "//", "Simplify"}]}]], "Input",
 CellLabel->
  "In[168]:=",ExpressionUUID->"4f1de208-5027-0a49-a8fc-f0d75e5de119"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ImaginaryI]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}]}]], " ", 
   SuperscriptBox["2", 
    RowBox[{"-", "J"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t1"}], ")"}], " ", "t1"}], ")"}]}], ")"}], 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}]}]], " ", 
   SuperscriptBox["u", 
    FractionBox[
     RowBox[{"\[Gamma]1", "+", "\[Tau]"}], "2"]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"t1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "v"}], ")"}]}]}], ")"}], 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "J"}], "-", "\[Gamma]1", "-", "\[Tau]"}], 
      ")"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "v"}], ")"}], "J"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], "]"}]}], 
  SuperscriptBox[
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}]}], 
    "]"}], "2"]]], "Output",
 CellChangeTimes->{3.94645205824428*^9, 3.947315393373623*^9, 
  3.950256052664118*^9, 3.9503451861828327`*^9, 3.9512066235672073`*^9, 
  3.951208204308916*^9, 3.964073251431492*^9, 3.9647719261223316`*^9, 
  3.966052480167351*^9, 3.9670161994264317`*^9, 3.967028232669937*^9, 
  3.9676152445316277`*^9, 3.9677104801866684`*^9, 3.967955500910822*^9, 
  3.968136468380743*^9, 3.9682299689219723`*^9, 3.9682351772077637`*^9, 
  3.968390447318577*^9, 3.978772622644291*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"7400286a-5be9-2b4f-a1a8-85a2e80b7cdc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fourptpre", "=", 
  RowBox[{
   SuperscriptBox["\[ImaginaryI]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}]}]], " ", 
   SuperscriptBox["2", 
    RowBox[{"-", "J"}]], 
   SuperscriptBox["u", 
    FractionBox[
     RowBox[{"\[Gamma]1", "+", "\[Tau]"}], "2"]], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "v"}], ")"}], "J"], 
   FractionBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], "]"}], 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"J", "+", 
       FractionBox[
        RowBox[{"\[Gamma]1", "+", "\[Tau]"}], "2"]}], "]"}], 
     "2"]]}]}]], "Input",
 CellChangeTimes->{{3.9462814459260616`*^9, 3.946281450537773*^9}, {
   3.946378972171425*^9, 3.946379002776922*^9}, 3.946379054801138*^9, {
   3.946379100459894*^9, 3.946379123740082*^9}, {3.9464522079557076`*^9, 
   3.946452266339098*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"866a3c6f-47a9-3349-a70d-18eb4ebd2670"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ImaginaryI]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}]}]], " ", 
   SuperscriptBox["2", 
    RowBox[{"-", "J"}]], " ", 
   SuperscriptBox["u", 
    FractionBox[
     RowBox[{"\[Gamma]1", "+", "\[Tau]"}], "2"]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "v"}], ")"}], "J"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], "]"}]}], 
  SuperscriptBox[
   RowBox[{"Gamma", "[", 
    RowBox[{"J", "+", 
     FractionBox[
      RowBox[{"\[Gamma]1", "+", "\[Tau]"}], "2"]}], "]"}], "2"]]], "Output",
 CellChangeTimes->{3.9463791403380737`*^9, 3.946449871544964*^9, 
  3.9464522709302635`*^9, 3.9473153934739456`*^9, 3.9502560528333645`*^9, 
  3.950345186245743*^9, 3.9512066236283417`*^9, 3.9512082043814373`*^9, 
  3.964073285453129*^9, 3.964771928392025*^9, 3.966052482783369*^9, 
  3.967016202137068*^9, 3.967028234622999*^9, 3.9676152478719025`*^9, 
  3.967710482172699*^9, 3.967955503787037*^9, 3.96813647058531*^9, 
  3.968229971255987*^9, 3.9682351795072937`*^9, 3.968390449590147*^9, 
  3.978772624706053*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"120e2ed0-8a67-3b41-b4c5-e954def43413"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fourptblock", "=", "  ", 
  RowBox[{
   RowBox[{
    SuperscriptBox["#1", 
     FractionBox[
      RowBox[{"\[Gamma]1", "+", "\[Tau]"}], "2"]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "#2"}], ")"}], "J"], 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}]}], 
      ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}]}], 
      ",", 
      RowBox[{
       RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ",", 
      RowBox[{"1", "-", "#2"}]}], "]"}]}], "&"}]}]], "Input",
 CellChangeTimes->{{3.9640739815479145`*^9, 3.964073998188999*^9}, {
  3.9640741027208614`*^9, 3.964074106572073*^9}, {3.964075403761612*^9, 
  3.96407546144458*^9}, {3.964076132758518*^9, 3.9640761484243145`*^9}, {
  3.9641776895429783`*^9, 3.964177696101677*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"ff527557-a653-e248-be82-c9afc2669df8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["#1", 
    FractionBox[
     RowBox[{"\[Gamma]1", "+", "\[Tau]"}], "2"]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "#2"}], ")"}], "J"], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ",", 
     RowBox[{"1", "-", "#2"}]}], "]"}]}], "&"}]], "Output",
 CellChangeTimes->{
  3.964073999637909*^9, {3.9640741123570747`*^9, 3.964074139741207*^9}, 
   3.964075469749756*^9, {3.9640761339186344`*^9, 3.9640761495569897`*^9}, 
   3.964177698477421*^9, 3.964771947631481*^9, 3.9660525219375153`*^9, 
   3.9670162198177376`*^9, 3.9670282447835007`*^9, 3.9676154098658695`*^9, 
   3.967710489307461*^9, 3.967955512257313*^9, 3.968136478920805*^9, 
   3.9787726278408012`*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"63f52da1-2c23-d744-af30-2796b1fc685e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "We", " ", "next", " ", "compute", " ", "the", " ", "blocks", " ", "in", " ",
    "terms", " ", "of", " ", "the", " ", "spin", " ", "J", " ", "and", " ", 
   "the", " ", "rescaled", " ", "Casimir", " ", "spin", " ", "j"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.967619055120598*^9, 3.967619106002905*^9}, 
   3.9676191664630394`*^9, 
   3.9787627569736557`*^9},ExpressionUUID->"6d63d41d-fab7-4449-afb3-\
a10994f42aa4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fromvtocasimirspin", "=", 
   RowBox[{"{", " ", 
    RowBox[{"v", "\[Rule]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "/.", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"j", "^", "2"}], "==", 
              RowBox[{"v", 
               RowBox[{"(", 
                RowBox[{"J", "+", 
                 RowBox[{
                  FractionBox["1", "2"], "  ", "\[Gamma]1"}], "+", 
                 RowBox[{
                  FractionBox["1", "2"], "  ", "\[Tau]"}]}], ")"}], 
               RowBox[{"(", " ", 
                RowBox[{
                 RowBox[{"-", "1"}], " ", "+", "J", "+", 
                 RowBox[{
                  FractionBox["1", "2"], " ", "\[Gamma]1"}], "+", 
                 RowBox[{
                  FractionBox["1", "2"], "  ", "\[Tau]"}]}], ")"}]}]}], "//", 
             "PowerExpand"}], "//", 
            RowBox[{
             RowBox[{"Solve", "[", 
              RowBox[{"#", ",", "v"}], "]"}], "&"}]}], ")"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "//", "Simplify"}], "//", 
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{"\[Gamma]1", "\[Rule]", " ", 
          RowBox[{"g", "*", 
           RowBox[{"\[Gamma]", "[", "j", "]"}]}]}]}], "&"}]}], ")"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.967020808620842*^9, 3.967020885446724*^9}, {
   3.967020954854782*^9, 3.96702096633556*^9}, {3.967021011783169*^9, 
   3.9670210193892975`*^9}, 3.978762765259041*^9},
 CellLabel->
  "In[171]:=",ExpressionUUID->"c41abe7f-bcc5-d445-9db9-feeaa3aea66c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fourptblocklargeJO4jJ", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    FractionBox["fourptsimple", "fourptpre"], "*", 
                    SuperscriptBox["u", 
                    FractionBox[
                    RowBox[{"\[Gamma]1", "+", "\[Tau]"}], "2"]], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v"}], ")"}], "J"]}], "//", 
                    "FullSimplify"}], "//", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["v", 
                    FractionBox["1", "2"]], 
                    RowBox[{"(*", 
                    RowBox[{
                    "this", " ", "is", " ", "the", " ", "measure", " ", "for",
                     " ", "the", " ", "rescaling", " ", "in", " ", "t"}], " ",
                     "*)"}], "*", "#"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"J", "->", 
                    FractionBox["x", 
                    SuperscriptBox["v", 
                    FractionBox["1", "2"]]]}], ",", 
                    RowBox[{"t1", "->", 
                    RowBox[{"1", "-", 
                    RowBox[{"t1", " ", 
                    SuperscriptBox["v", 
                    FractionBox["1", "2"]]}]}]}]}], "}"}]}], "&"}]}], "//", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    FractionBox["#", 
                    SuperscriptBox["u", 
                    FractionBox[
                    RowBox[{"\[Gamma]1", "+", "\[Tau]"}], "2"]]], "/.", 
                    "tocasimirspin"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"g", "->", "1"}], ",", 
                    RowBox[{
                    RowBox[{"\[Gamma]", "[", "j", "]"}], "->", 
                    "\[Gamma]1"}]}], "}"}]}], "&"}]}], "//", "Simplify"}], "//",
                  "PowerExpand"}], "//", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "/.", "fromvtocasimirspin"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"g", "->", "1"}], ",", 
                    RowBox[{
                    RowBox[{"\[Gamma]", "[", "j", "]"}], "->", 
                    "\[Gamma]1"}]}], "}"}]}], "&"}]}], "//", "PowerExpand"}], 
              "//", 
              RowBox[{
               RowBox[{"Series", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"{", 
                  RowBox[{"J", ",", "\[Infinity]", ",", "6"}], "}"}]}], "]"}],
                "&"}]}], "//", "Normal"}], "//", "PowerExpand"}], "//", 
           "Simplify"}], "//", "ExpandAll"}], "//", 
         RowBox[{
          RowBox[{"Integrate", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"t1", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
            RowBox[{"GenerateConditions", "->", "False"}]}], "]"}], "&"}]}], "//",
         "PowerExpand"}], "//", "ExpandAll"}], "//", 
      RowBox[{
       RowBox[{"#", "//.", "besselkrecursion"}], "&"}]}], "//", 
     "Simplify"}]}], ";"}], "//", "Timing"}]], "Input",
 CellChangeTimes->{{3.967619108910858*^9, 3.9676191149456024`*^9}, 
   3.96761914979607*^9, 3.967619251142317*^9, {3.967622293869673*^9, 
   3.9676223080411224`*^9}, 3.967622850370907*^9, 3.967623410811201*^9, {
   3.9679555460663624`*^9, 3.96795557103442*^9}, {3.9681504549704647`*^9, 
   3.9681504578920918`*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"87665163-7fc7-7c47-b082-4c7e39bdd8a2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"77.28125`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9681505337938766`*^9, 3.978772719370487*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"c5b23a6f-f67b-e248-92a1-e5cc96562fc4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fourptblocklargeJO12jJ", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    FractionBox["fourptsimple", "fourptpre"], "*", 
                    SuperscriptBox["u", 
                    FractionBox[
                    RowBox[{"\[Gamma]1", "+", "\[Tau]"}], "2"]], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v"}], ")"}], "J"]}], "//", 
                    "FullSimplify"}], "//", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["v", 
                    FractionBox["1", "2"]], 
                    RowBox[{"(*", 
                    RowBox[{
                    "this", " ", "is", " ", "the", " ", "measure", " ", "for",
                     " ", "the", " ", "rescaling", " ", "in", " ", "t"}], " ",
                     "*)"}], "*", "#"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"J", "->", 
                    FractionBox["x", 
                    SuperscriptBox["v", 
                    FractionBox["1", "2"]]]}], ",", 
                    RowBox[{"t1", "->", 
                    RowBox[{"1", "-", 
                    RowBox[{"t1", " ", 
                    SuperscriptBox["v", 
                    FractionBox["1", "2"]]}]}]}]}], "}"}]}], "&"}]}], "//", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    FractionBox["#", 
                    SuperscriptBox["u", 
                    FractionBox[
                    RowBox[{"\[Gamma]1", "+", "\[Tau]"}], "2"]]], "/.", 
                    "tocasimirspin"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"g", "->", "1"}], ",", 
                    RowBox[{
                    RowBox[{"\[Gamma]", "[", "j", "]"}], "->", 
                    "\[Gamma]1"}]}], "}"}]}], "&"}]}], "//", "Simplify"}], "//",
                  "PowerExpand"}], "//", 
                RowBox[{
                 RowBox[{
                  RowBox[{"#", "/.", "fromvtocasimirspin"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"g", "->", "1"}], ",", 
                    RowBox[{
                    RowBox[{"\[Gamma]", "[", "j", "]"}], "->", 
                    "\[Gamma]1"}]}], "}"}]}], "&"}]}], "//", "PowerExpand"}], 
              "//", 
              RowBox[{
               RowBox[{"Series", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"{", 
                  RowBox[{"J", ",", "\[Infinity]", ",", "14"}], "}"}]}], 
                "]"}], "&"}]}], "//", "Normal"}], "//", "PowerExpand"}], "//",
            "Simplify"}], "//", "ExpandAll"}], "//", 
         RowBox[{
          RowBox[{"Integrate", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"t1", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
            RowBox[{"GenerateConditions", "->", "False"}]}], "]"}], "&"}]}], "//",
         "PowerExpand"}], "//", "ExpandAll"}], "//", 
      RowBox[{
       RowBox[{"#", "//.", "besselkrecursion"}], "&"}]}], "//", 
     "Simplify"}]}], ";"}], "//", "Timing"}]], "Input",
 CellChangeTimes->{{3.967619108910858*^9, 3.9676191149456024`*^9}, 
   3.96761914979607*^9, 3.967619251142317*^9, {3.967622293869673*^9, 
   3.9676223080411224`*^9}, 3.967622850370907*^9, 3.967623410811201*^9, {
   3.967629469795759*^9, 3.9676294802993145`*^9}, 3.967630033609762*^9, {
   3.967884755723669*^9, 3.967884761380142*^9}, {3.9678855917782516`*^9, 
   3.967885597098467*^9}, {3.968134468553812*^9, 3.968134473410122*^9}, {
   3.9682298593843384`*^9, 3.9682298618063526`*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"dd5ba2d5-5d08-cb4f-a5d0-2d8fcdeec900"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4902.15625`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9682299002340546`*^9, 3.9682407223649864`*^9, 
  3.9683996386892796`*^9, 3.9787780794302864`*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"53dcc282-87fe-4143-832a-5ee21af18870"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"fourptblocklargeJO12jJ", ",", 
         RowBox[{"BesselK", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", "j"}]}], "]"}]}], "]"}], ",", 
       FractionBox["1", "J"], ",", "i"}], "]"}], "//", 
     RowBox[{
      RowBox[{"Exponent", "[", 
       RowBox[{"#", ",", "j"}], "]"}], "&"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "14"}], "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"#", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "\[Infinity]"}], "->", "0"}], "}"}]}], "&"}]}]], "Input",
 CellChangeTimes->{{3.967885482075884*^9, 3.9678854961786194`*^9}, {
  3.9678873445208435`*^9, 3.967887347883686*^9}, {3.968135528120466*^9, 
  3.96813552910833*^9}, {3.9681358795129185`*^9, 3.968135879576393*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"9e07cfc0-6bbd-2549-8dce-bae2c4056179"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "2", ",", "2", ",", "6", ",", "6", ",", "8", ",", "8", ",",
    "12", ",", "12", ",", "14", ",", "14", ",", "18", ",", "18", ",", "20"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9681417690245914`*^9, 3.9683888609636097`*^9, 
  3.978778079493557*^9},
 CellLabel->
  "Out[174]=",ExpressionUUID->"c4575c0c-457d-554d-a5b6-28d45f3b7f61"]
}, Open  ]],

Cell["\<\
For the coefficient of BesselK[0, 2j], let\[CloseCurlyQuote]s assume that the \
rule here is that for order n in J, the highest power of j is 2(Floor[n/2] + \
Floor[n/4]). This is related to the OEIS sequence A187321.\
\>", "Text",
 CellChangeTimes->{{3.9681418137663193`*^9, 3.968141889869234*^9}, {
  3.968142162912718*^9, 3.9681421790903206`*^9}, {3.9681484334092865`*^9, 
  3.968148470279022*^9}},ExpressionUUID->"ac9c971f-01e6-7448-b555-\
68388a07869f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"jm0", "[", "n_", "]"}], ":=", 
  RowBox[{"2", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Floor", "[", 
      RowBox[{"n", "/", "2"}], "]"}], "+", 
     RowBox[{"Floor", "[", 
      RowBox[{"n", "/", "4"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9681418965278473`*^9, 3.968141946086155*^9}, 
   3.9681421475694294`*^9},
 CellLabel->
  "In[175]:=",ExpressionUUID->"51206049-cfca-924f-98be-62dd6ae19b38"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"jm0", "[", "i", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0", ",", "14"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9681419515802345`*^9, 3.9681420120594616`*^9}, 
   3.968142153801052*^9},
 CellLabel->
  "In[176]:=",ExpressionUUID->"c4c83fea-ee2b-2c46-80d9-218977b96666"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "2", ",", "2", ",", "6", ",", "6", ",", "8", ",", "8", ",",
    "12", ",", "12", ",", "14", ",", "14", ",", "18", ",", "18", ",", "20"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.968141958711462*^9, 3.9681419768364525`*^9}, 
   3.9681420128952255`*^9, 3.9681421549703636`*^9, 3.9787780795410137`*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"6c353f78-7258-7540-91a4-da46cbd3825c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"fourptblocklargeJO12jJ", ",", 
         RowBox[{"BesselK", "[", 
          RowBox[{"1", ",", 
           RowBox[{"2", "j"}]}], "]"}]}], "]"}], ",", 
       FractionBox["1", "J"], ",", "i"}], "]"}], "//", 
     RowBox[{
      RowBox[{"Exponent", "[", 
       RowBox[{"#", ",", "j"}], "]"}], "&"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "14"}], "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"#", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "\[Infinity]"}], "->", "0"}], "}"}]}], "&"}]}]], "Input",
 CellChangeTimes->{{3.967885482075884*^9, 3.9678854961786194`*^9}, {
  3.9678873445208435`*^9, 3.967887347883686*^9}, {3.968135528120466*^9, 
  3.96813552910833*^9}, {3.9681358795129185`*^9, 3.968135879576393*^9}, {
  3.968141787734148*^9, 3.968141787812914*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"86d47cc7-abfe-4e44-a637-9c12efbdd4e9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "3", ",", "3", ",", "5", ",", "5", ",", "9", ",", "9", ",",
    "11", ",", "11", ",", "15", ",", "15", ",", "17", ",", "17", ",", "21"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9681417931875153`*^9, 3.968388865923147*^9, 
  3.97877807960421*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"9d08bea1-c32b-a340-a046-bbae8f25242a"]
}, Open  ]],

Cell["And similarly for the coefficient of BesselK[1, 2j]:", "Text",
 CellChangeTimes->{{3.9681427657774734`*^9, 
  3.9681428024246273`*^9}},ExpressionUUID->"a514883a-b17b-414e-b9ed-\
e91cf075c5a0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"jm1", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "/", "2"}], "]"}], "+", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "/", "4"}], "]"}]}], ")"}]}], "+", 
     "3"}], "/;", 
    RowBox[{"n", ">", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"jm1", "[", "0", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"jm1", "[", "1", "]"}], "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.968142242089163*^9, 3.968142264005108*^9}, {
  3.9681425053213844`*^9, 3.968142557197689*^9}, {3.9681425944975605`*^9, 
  3.968142596084942*^9}, {3.968142652332548*^9, 3.968142652621441*^9}, {
  3.9681426947664127`*^9, 3.968142732711687*^9}, {3.9681435625488396`*^9, 
  3.9681435998586483`*^9}, {3.968143630507452*^9, 3.96814364688389*^9}, {
  3.9681438523487415`*^9, 3.968143867206064*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"2a45e86d-babb-0e41-bcfe-ab06ab86e092"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"jm1", "[", "i", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0", ",", "14"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9681424942615337`*^9, 3.9681424943410435`*^9}, {
  3.968142591421852*^9, 3.9681425914857864`*^9}, {3.9681426477928886`*^9, 
  3.968142648483238*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"a7654ba3-8da3-7844-850c-1a645314e580"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "3", ",", "3", ",", "5", ",", "5", ",", "9", ",", "9", ",",
    "11", ",", "11", ",", "15", ",", "15", ",", "17", ",", "17", ",", "21"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.968142494646166*^9, 3.968142525704645*^9}, 
   3.9681425603804493`*^9, 3.968142604179676*^9, 3.968142655472378*^9, 
   3.9681426996888294`*^9, 3.968142736222187*^9, {3.968143650691805*^9, 
   3.968143676738634*^9}, 3.9681438710807*^9, 3.978778079635559*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"b76438af-9922-224c-b8c4-cf386de6ab09"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Checking blocks using Casimir:", "Subsubsection",
 CellChangeTimes->{{3.96571528980328*^9, 3.9657152968374844`*^9}, {
   3.965715813584486*^9, 3.9657158179492493`*^9}, 3.9663262391315804`*^9, {
   3.9676270747430115`*^9, 3.967627081112606*^9}, 
   3.97876230190065*^9},ExpressionUUID->"215de622-0f79-0c48-8672-\
d17c9c6ecc2d"],

Cell["\<\
I will write down the fourpoint Casimir equation and find the leading twist \
limit. Next, I will check that the conformal block as well as renormalized \
conformal blocks found using the integral representation are solutions to \
this equation. Finally, I will also show that the Bessel limit found earlier \
also solves the equation.\
\>", "Text",
 CellChangeTimes->{{3.9657158443021584`*^9, 
  3.9657159674514008`*^9}},ExpressionUUID->"59424623-d3ce-274e-9377-\
46541ecc9a77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "3"}], "]"}]], ")"}], 
     FractionBox[
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
       RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], "2"]], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "1"}], "]"}], 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "1"}], "]"}]], ")"}], 
     FractionBox[
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", "3", "]"}], "-", 
       RowBox[{"\[CapitalDelta]", "[", "4", "]"}]}], "2"]], "*", 
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "2"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
        RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "-", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]k", "-", "J"}], ")"}]}], "2"]]]}], ")"}], 
  SuperscriptBox[
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "2"}], "]"}], 
   FractionBox[
    RowBox[{
     RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
     RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], "2"]], 
  SuperscriptBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "4"}], "]"}], 
   FractionBox[
    RowBox[{
     RowBox[{"\[CapitalDelta]", "[", "3", "]"}], "+", 
     RowBox[{"\[CapitalDelta]", "[", "4", "]"}]}], "2"]]}]], "Input",
 CellChangeTimes->{{3.9690133744891624`*^9, 3.9690133765632286`*^9}, {
  3.96901401069277*^9, 
  3.969014052673893*^9}},ExpressionUUID->"dba3f141-8527-6b49-b351-\
58f11c8eef49"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"prefactor4pt", "=", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"x", "[", 
           RowBox[{"3", ",", "4"}], "]"}]}], ")"}], 
        RowBox[{"-", "\[CapitalDelta]ext"}]]}], " ", ")"}], "*", 
     RowBox[{"\[ScriptCapitalA]4pt", "[", 
      RowBox[{"u", ",", "v"}], "]"}]}], "/.", "toX4"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqfourpt", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Expand", "[", 
          FractionBox[
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{
              SubsuperscriptBox["L", 
               RowBox[{"1", ",", "2"}], 
               RowBox[{"A", ",", "B"}]], "@", 
              RowBox[{
               SubsuperscriptBox["L", 
                RowBox[{"1", ",", "2"}], 
                RowBox[{"A", ",", "B"}]], "@", "%"}]}]}], "+", 
            RowBox[{"casimir", "*", "%"}]}], "prefactor4pt"], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[CapitalDelta]", "\[Rule]", "\[CapitalDelta]J1"}], 
          "}"}]}], "//.", "rules"}], "/.", "touv"}], "/.", 
      RowBox[{"{", 
       RowBox[{"d", "->", "4"}], "}"}]}], "//", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{
         SuperscriptBox["\[ScriptCapitalA]4pt", 
          TagBox[
           RowBox[{"(", "re1___", ")"}],
           Derivative],
          MultilineFunction->None], "[", "gt___", "]"}], ",", "Simplify"}], 
       "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ScriptCapitalA]4pt", 
          TagBox[
           RowBox[{"(", "re1___", ")"}],
           Derivative],
          MultilineFunction->None], "[", "gt___", "]"}], "\[RuleDelayed]", 
        RowBox[{"Simplify", "[", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalA]4pt", 
           TagBox[
            RowBox[{"(", "re1", ")"}],
            Derivative],
           MultilineFunction->None], "[", "gt", "]"}], "]"}]}], "}"}]}], 
     "&"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.960023693319092*^9, 3.9600237854004593`*^9}, {
   3.960025464318779*^9, 3.9600254781884823`*^9}, {3.960025533863577*^9, 
   3.9600255476033897`*^9}, {3.9600256348867626`*^9, 3.9600257052157383`*^9}, 
   3.960025861172556*^9, {3.9600260223516884`*^9, 3.960026025867571*^9}, {
   3.960026605562599*^9, 3.9600266674253807`*^9}, {3.9600267025746613`*^9, 
   3.9600267151242943`*^9}, {3.960027115602253*^9, 3.9600271308264217`*^9}, {
   3.9600278560898857`*^9, 3.960027875882929*^9}, {3.960360327790598*^9, 
   3.9603603402043552`*^9}, {3.9640044640070953`*^9, 
   3.9640044656920376`*^9}, {3.9640045531648865`*^9, 
   3.9640046780704384`*^9}, {3.9640048533236256`*^9, 3.964004859756344*^9}, {
   3.964005252364853*^9, 3.9640052905009556`*^9}, {3.9640054073255634`*^9, 
   3.9640054640601063`*^9}, 3.9640759599472504`*^9, 3.964176584265011*^9, 
   3.9641766663864155`*^9, {3.9647717541710052`*^9, 3.9647717902641277`*^9}, {
   3.9647718386128407`*^9, 3.964771861360529*^9}, {3.967623015203396*^9, 
   3.967623015347252*^9}, 3.9690136560280704`*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"bc77b12b-a1ab-f34a-a6a9-c866f6bb5c7e"],

Cell[BoxData[
 RowBox[{"eqfourptleadtwist", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"eqfourpt", "/.", 
          RowBox[{"{", 
           RowBox[{"\[ScriptCapitalA]4pt", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ScriptCapitalA]4pt", "[", 
               RowBox[{
                RowBox[{"#1", "*", 
                 SuperscriptBox["\[Lambda]", 
                  RowBox[{"-", "1"}]]}], ",", "#2"}], "]"}], "&"}], ")"}]}], 
           "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{"u", "\[Rule]", 
           RowBox[{"uu", "*", "\[Lambda]"}]}], "}"}]}], "//", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"\[Lambda]", ",", "0", ",", "0"}], "}"}]}], "]"}], 
         "&"}]}], "//", "Normal"}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[ScriptCapitalA]4pt", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalA]4pt", "[", 
          RowBox[{
           RowBox[{"#1", "*", "\[Lambda]"}], ",", "#2"}], "]"}], "&"}], 
        ")"}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"uu", "\[Rule]", 
      RowBox[{"u", "*", 
       SuperscriptBox["\[Lambda]", 
        RowBox[{"-", "1"}]]}]}], "}"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.964337965577696*^9, 3.964337970584137*^9}, {
   3.964370322372841*^9, 3.9643703540276394`*^9}, {3.964370498415354*^9, 
   3.9643705168906593`*^9}, 3.9643705486482124`*^9, {3.9645005632872143`*^9, 
   3.9645005743746243`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"048c6aa6-8aee-1542-bb3a-06cc1545f001"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "J"}], "+", 
      SuperscriptBox["J", "2"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "\[CapitalDelta]J1"}], ")"}], " ", 
       "\[CapitalDelta]J1"}]}], ")"}], " ", 
    RowBox[{"\[ScriptCapitalA]4pt", "[", 
     RowBox[{"u", ",", "v"}], "]"}]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "v"}], ")"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["\[ScriptCapitalA]4pt", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "v"}], "]"}]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "v"}], ")"}], "2"], " ", "v", " ", 
    RowBox[{
     SuperscriptBox["\[ScriptCapitalA]4pt", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "v"}], "]"}]}], "-", 
   RowBox[{"2", " ", "u", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "v"}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[ScriptCapitalA]4pt", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "v"}], "]"}]}], "-", 
   RowBox[{"4", " ", "u", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", "v", " ", 
    RowBox[{
     SuperscriptBox["\[ScriptCapitalA]4pt", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "v"}], "]"}]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["u", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "v"}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[ScriptCapitalA]4pt", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "v"}], "]"}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9787040712487907`*^9, 3.978704074154436*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"0f418036-6190-1e4a-a2a9-3337b21c2dd7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"J", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "J"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "\[CapitalDelta]J1"}], ")"}], " ", 
      "\[CapitalDelta]J1"}]}], ")"}], " ", 
   RowBox[{"\[ScriptCapitalA]4pt", "[", 
    RowBox[{"u", ",", "v"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "v"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ScriptCapitalA]4pt", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "v"}], "]"}], "+", 
     RowBox[{"v", " ", 
      RowBox[{
       SuperscriptBox["\[ScriptCapitalA]4pt", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "v"}], "]"}]}]}], ")"}]}], "-", 
  RowBox[{"2", " ", "u", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "v"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["\[ScriptCapitalA]4pt", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "v"}], "]"}]}], "-", 
  RowBox[{"4", " ", "u", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", "v", " ", 
   RowBox[{
    SuperscriptBox["\[ScriptCapitalA]4pt", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "v"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["u", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "v"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["\[ScriptCapitalA]4pt", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "v"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.978704074875761*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"ddea51a8-ad50-6d46-b1da-a7571883037c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Checking", " ", "lightcone", " ", "blocks"}], "..."}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.967626298516184*^9, 
  3.967626326744402*^9}},ExpressionUUID->"e3eabeec-25b3-fd43-8caa-\
0895187aac78"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eqfourptleadtwist", "/.", "totwist"}], "/.", 
    RowBox[{"\[ScriptCapitalA]4pt", "->", "fourptblock"}]}], "//", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"v", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.964507581492483*^9, 3.9645076648980694`*^9}, {
   3.9645078774593735`*^9, 3.9645078783645782`*^9}, {3.964507913772398*^9, 
   3.9645079285564137`*^9}, {3.964508041022291*^9, 3.9645080414724007`*^9}, {
   3.964508245531454*^9, 3.9645082470142536`*^9}, {3.964508298090681*^9, 
   3.9645083034223595`*^9}, {3.9645084462930317`*^9, 
   3.9645085350365486`*^9}, {3.9645088640396423`*^9, 3.964508889278242*^9}, {
   3.964508924530407*^9, 3.9645090004556026`*^9}, {3.9645107863423233`*^9, 
   3.9645108071972733`*^9}, {3.96451088538912*^9, 3.964510924997898*^9}, {
   3.964584139497751*^9, 3.9645841395828133`*^9}, 3.9645841919330196`*^9, 
   3.966330036897501*^9, {3.96633037175469*^9, 3.966330372259714*^9}, {
   3.966330420527273*^9, 3.966330422431673*^9}, {3.9663310714229374`*^9, 
   3.9663310866720676`*^9}, {3.966331122060068*^9, 3.966331122208761*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"e0943dc6-44d0-5c44-81a8-8be7f7ab54a8"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "v", "]"}], "2"],
  SeriesData[$CellContext`v, 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.964507656695057*^9, 3.9645076714625244`*^9}, 
   3.96450787922254*^9, {3.964507917404049*^9, 3.9645079293499737`*^9}, 
   3.9645080424398727`*^9, 3.964508247714199*^9, {3.9645083003486385`*^9, 
   3.9645083042332*^9}, {3.964508459184374*^9, 3.964508535950922*^9}, {
   3.964508866026203*^9, 3.9645088737196674`*^9}, {3.964508954944977*^9, 
   3.964509001196884*^9}, 3.9645107944893*^9, 3.9645108501153793`*^9, {
   3.9645108988643017`*^9, 3.9645109285554867`*^9}, 3.9645841492566814`*^9, 
   3.9645843436276894`*^9, 3.964772073205551*^9, 3.966330033040678*^9, {
   3.9663303690787907`*^9, 3.9663303856404705`*^9}, 3.9663304264215336`*^9, {
   3.966331056000824*^9, 3.966331079905115*^9}, 3.9663311182395535`*^9, 
   3.966331290491375*^9, 3.9676231618130856`*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"7ad4f5c3-bab0-6d48-a0ce-6c91413ff9e5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Integration", " ", "over", " ", "the", " ", "fiducial", " ", "point", " ",
     "t", " ", "and", " ", "operating", " ", "with", " ", "the", " ", 
    "Casimir", " ", "equation", " ", "commute", " ", "with", " ", "each", " ", 
    RowBox[{"other", ".", " ", "As"}], " ", "a", " ", "result"}], ",", " ", 
   RowBox[{
   "we", " ", "can", " ", "show", " ", "that", " ", "the", " ", 
    "differential", " ", "equation", " ", "is", " ", "solved", " ", "to", " ",
     "all", " ", 
    RowBox[{"orders", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.967626536140188*^9, 
  3.967626602004627*^9}},ExpressionUUID->"66e4e6ed-d918-db49-8938-\
cb69ed940429"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eqfourptleadtwist", "/.", "totwist"}], "/.", 
    RowBox[{"\[ScriptCapitalA]4pt", "->", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["fourptsimple", "fourptpre"], "*", 
         SuperscriptBox["u", 
          FractionBox[
           RowBox[{"\[Gamma]1", "+", "\[Tau]"}], "2"]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "v"}], ")"}], "J"]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "->", "#1"}], ",", 
          RowBox[{"v", "->", "#2"}]}], "}"}]}], "&"}], ")"}]}]}], "//", 
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"t1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"GenerateConditions", "->", "False"}]}], "]"}], "&"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.966333073415264*^9, 3.9663331312353573`*^9}, {
   3.9663331648315544`*^9, 3.966333181913872*^9}, {3.966333217143984*^9, 
   3.966333258398897*^9}, 3.96633340891634*^9, {3.9663334686244984`*^9, 
   3.966333499117449*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"a1642dff-ac2f-cb41-add3-7a4545c43231"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9663330809327602`*^9, 3.9663331225606937`*^9, {3.9663331693932304`*^9, 
   3.9663331952889156`*^9}, {3.9663332300996323`*^9, 3.9663332409193897`*^9}, 
   3.966333372161173*^9, 3.966333420368208*^9, {3.966333469174486*^9, 
   3.9663335048830357`*^9}, 3.9676233483767204`*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"b9c07544-cfac-5948-a820-afde28109734"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Checking", " ", "the", " ", "Bessel", " ", "limit", " ", "of", " ", "the",
     " ", "blocks", " ", "in", " ", 
    RowBox[{"(", 
     RowBox[{"j", ",", " ", "J"}], ")"}], " ", "variables"}], "..."}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9676263874646873`*^9, 
  3.9676263916827736`*^9}},ExpressionUUID->"9e480787-8fe4-1d46-9430-\
e9cf4b6f1d0a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eqfourptjJ", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"eqfourptleadtwist", "/.", "totwist"}], "//", 
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{"\[ScriptCapitalA]4pt", "->", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["#1", 
              FractionBox[
               RowBox[{"\[Gamma]1", "+", "\[Tau]"}], "2"]], 
             RowBox[{"f", "[", 
              RowBox[{
               FractionBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", "J"}], "+", "\[Tau]", "+", 
                    RowBox[{"g", " ", 
                    RowBox[{"\[Gamma]", "[", "j", "]"}]}]}], ")"}], 
                  FractionBox["1", "2"]], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "J"}], "+", "\[Tau]", "+", 
                    RowBox[{"g", " ", 
                    RowBox[{"\[Gamma]", "[", "j", "]"}]}]}], ")"}], 
                  FractionBox["1", "2"]]}], "2"], 
               SuperscriptBox["#2", 
                FractionBox["1", "2"]]}], "]"}]}], "&"}], ")"}]}]}], "&"}]}], 
      ")"}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["#", 
         SuperscriptBox["u", 
          FractionBox[
           RowBox[{"\[Gamma]1", "+", "\[Tau]"}], "2"]]], "/.", 
        "fromvtocasimirspin"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"g", "->", "1"}], ",", 
         RowBox[{
          RowBox[{"\[Gamma]", "[", "j", "]"}], "->", "\[Gamma]1"}]}], "}"}]}],
       "&"}]}], "//", "PowerExpand"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.966329587457941*^9, {3.9663296196880245`*^9, 3.9663296375111465`*^9}, {
   3.9676233734665623`*^9, 3.967623378566065*^9}, {3.967624554204796*^9, 
   3.967624639164982*^9}, {3.9676246776510525`*^9, 3.9676247311752853`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"a23d976b-dddd-a942-8879-c472c5688693"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"8", " ", "j", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "j", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "16"}], " ", 
         SuperscriptBox["J", "4"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["J", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}]}], "-", 
        RowBox[{"8", " ", "J", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], 
          "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["j", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], "3"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", "\[Gamma]1"}], "+", 
           RowBox[{"3", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"f", "[", "j", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["j", "2"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], 
               ")"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["j", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"8", " ", "\[Gamma]1"}], "+", 
              RowBox[{"8", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "j", "]"}]}], "+", 
        RowBox[{"j", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["j", "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "j", "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.966329640687134*^9, 3.9670169748571396`*^9, 3.9670170405585575`*^9, 
   3.967624668386532*^9, 3.9676247059772835`*^9, 3.9676247370502625`*^9, 
   3.96771087838274*^9, 3.96806805692383*^9, 3.9681428547641697`*^9, {
   3.9681516192779064`*^9, 3.9681516383341084`*^9}, 3.9683889215098495`*^9, 
   3.9683905240559864`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"fea6c6a6-acab-bd49-9b08-aabeca4b6522"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eqfourptjJv2", "=", 
  RowBox[{"eqfourptjJ", "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{
  3.966329587457941*^9, {3.9663296196880245`*^9, 3.9663296375111465`*^9}, {
   3.9676233734665623`*^9, 3.967623378566065*^9}, {3.967624554204796*^9, 
   3.967624639164982*^9}, {3.9676246776510525`*^9, 3.9676247311752853`*^9}, {
   3.967710631671917*^9, 3.9677106500744514`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"c64d8b0c-a4c9-4d45-82ed-64e4897a5daa"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"8", " ", "j"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "j", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "16"}], " ", 
         SuperscriptBox["J", "4"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["J", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}]}], "-", 
        RowBox[{"8", " ", "J", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], 
          "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["j", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], "3"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["J", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", "\[Gamma]1"}], "+", 
           RowBox[{"3", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"f", "[", "j", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["j", "2"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], 
               ")"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["j", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"8", " ", "\[Gamma]1"}], "+", 
              RowBox[{"8", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "j", "]"}]}], "+", 
        RowBox[{"j", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["j", "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "J"}], "+", "\[Gamma]1", "+", "\[Tau]"}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "j", "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.966329640687134*^9, 3.9670169748571396`*^9, 
  3.9670170405585575`*^9, 3.967624668386532*^9, 3.9676247059772835`*^9, 
  3.9676247370502625`*^9, 3.967710878409281*^9, 3.968068087168106*^9, 
  3.9681428585482693`*^9, 3.968151641596489*^9, 3.968388925687496*^9, 
  3.968390527039583*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"de0e78f3-1abe-384b-b460-2f15da78a21c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Note", " ", "that", " ", "our", " ", "O", 
   RowBox[{"(", 
    SuperscriptBox["J", 
     RowBox[{"-", "6"}]], ")"}], " ", "blocks", " ", "only", " ", "solve", " ",
    "the", " ", "Casimir", " ", "at", " ", "O", 
   RowBox[{"(", 
    SuperscriptBox["J", 
     RowBox[{"-", "4"}]], ")"}], " ", "because", " ", "of", " ", 
   "multiplication", " ", "with", " ", "the", " ", "Casimir", " ", 
   RowBox[{"eigenvalue", "."}]}], " ", "*)"}]], "Input",ExpressionUUID->\
"ae90b1fc-0c3a-ec4f-8b4e-84b3199af73b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["eqfourptjJ", 
      SuperscriptBox["J", "2"]], "/.", 
     RowBox[{"f", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"fourptblocklargeJO4jJ", "/.", 
         RowBox[{"j", "->", "#"}]}], "&"}], ")"}]}]}], "//", "ExpandAll"}], "//", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "\[Infinity]", ",", "6"}], "}"}]}], "]"}], "&"}]}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.9676247990817013`*^9, 3.967624809507862*^9}, {
  3.967624864590643*^9, 3.967624865655426*^9}, {3.967624904514509*^9, 
  3.967624905442068*^9}, {3.967624955686695*^9, 3.967624958301893*^9}, {
  3.9676249883754883`*^9, 3.9676250272117825`*^9}, {3.9676251525372734`*^9, 
  3.967625207946123*^9}, {3.967625426426895*^9, 3.967625465452753*^9}, {
  3.9676255457898407`*^9, 3.9676257475290623`*^9}, {3.9676259604895287`*^9, 
  3.967626022916874*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"87eb83e7-802b-d044-891a-11d24e83ca03"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", "J"], "]"}], "7"],
  SeriesData[$CellContext`J, 
   DirectedInfinity[1], {}, 7, 7, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.9676248385833263`*^9, 3.967624884985216*^9, 3.9676249253216953`*^9, 
   3.967624967621765*^9, {3.9676250001876755`*^9, 3.9676250361646786`*^9}, {
   3.9676251543877735`*^9, 3.967625191771467*^9}, {3.9676254232922745`*^9, 
   3.9676254770601025`*^9}, 3.9676255548220882`*^9, {3.9676255856105824`*^9, 
   3.967625604963526*^9}, {3.9676256391275826`*^9, 3.9676256857419395`*^9}, {
   3.9676257168885193`*^9, 3.9676257549792423`*^9}, {3.967625964391428*^9, 
   3.9676260247000046`*^9}, 3.9677108795273857`*^9, 3.9680680980743504`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"5d220086-469f-e041-8b8a-5d01ef4a5558"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["eqfourptjJv2", 
      SuperscriptBox["J", "4"]], "/.", 
     RowBox[{"f", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"fourptblocklargeJO4jJ", "/.", 
         RowBox[{"j", "->", "#"}]}], "&"}], ")"}]}]}], "//", "ExpandAll"}], "//", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "\[Infinity]", ",", "6"}], "}"}]}], "]"}], "&"}]}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.9676247990817013`*^9, 3.967624809507862*^9}, {
  3.967624864590643*^9, 3.967624865655426*^9}, {3.967624904514509*^9, 
  3.967624905442068*^9}, {3.967624955686695*^9, 3.967624958301893*^9}, {
  3.9676249883754883`*^9, 3.9676250272117825`*^9}, {3.9676251525372734`*^9, 
  3.967625207946123*^9}, {3.967625426426895*^9, 3.967625465452753*^9}, {
  3.9676255457898407`*^9, 3.9676257475290623`*^9}, {3.9676259604895287`*^9, 
  3.967626022916874*^9}, {3.9677106659935093`*^9, 3.9677106726376305`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"d4378d53-f0c4-3144-af2f-a2da8bb4670f"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", "J"], "]"}], "7"],
  SeriesData[$CellContext`J, 
   DirectedInfinity[1], {}, 7, 7, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.9676248385833263`*^9, 3.967624884985216*^9, 3.9676249253216953`*^9, 
   3.967624967621765*^9, {3.9676250001876755`*^9, 3.9676250361646786`*^9}, {
   3.9676251543877735`*^9, 3.967625191771467*^9}, {3.9676254232922745`*^9, 
   3.9676254770601025`*^9}, 3.9676255548220882`*^9, {3.9676255856105824`*^9, 
   3.967625604963526*^9}, {3.9676256391275826`*^9, 3.9676256857419395`*^9}, {
   3.9676257168885193`*^9, 3.9676257549792423`*^9}, {3.967625964391428*^9, 
   3.9676260247000046`*^9}, 3.9677108804025993`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"8ad52a6b-1e34-e040-b4a9-04dbcb18c118"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Recursion relations (with Casimir in j):", "Subsubsection",
 CellChangeTimes->{{3.965715739299402*^9, 3.9657157481188316`*^9}, {
  3.9657160108063927`*^9, 3.9657160111188183`*^9}, {3.965812297728779*^9, 
  3.9658122986000023`*^9}, {3.966001323270876*^9, 3.966001341198763*^9}, {
  3.9660829669840336`*^9, 3.966082971032751*^9}, {3.966084153015295*^9, 
  3.9660841541770935`*^9}, {3.9663221690126114`*^9, 3.966322173381668*^9}, {
  3.9670206934326687`*^9, 
  3.9670206941590805`*^9}},ExpressionUUID->"4e8edfc7-d398-b349-a29d-\
a9d18d8857d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ansatzsumj", "[", 
   RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"cj", "[", 
       RowBox[{"mm", ",", "nn", ",", "0"}], "]"}], 
      SuperscriptBox["j", "mm"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "J"], ")"}], "nn"], 
      RowBox[{"BesselK", "[", 
       RowBox[{"0", ",", 
        RowBox[{"2", "j"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"cj", "[", 
       RowBox[{"mm", ",", "nn", ",", "1"}], "]"}], 
      SuperscriptBox["j", "mm"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "J"], ")"}], "nn"], 
      RowBox[{"BesselK", "[", 
       RowBox[{"1", ",", 
        RowBox[{"2", "j"}]}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"mm", ",", "0", ",", "m"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"nn", ",", "0", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9665942345420856`*^9, 3.966594423632517*^9}, {
  3.966594453981266*^9, 3.9665944562183437`*^9}, {3.966594528842905*^9, 
  3.9665945591820564`*^9}, {3.9665945984891624`*^9, 3.966594614661623*^9}, {
  3.967710959767599*^9, 3.9677109780043316`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"f2fcead5-471c-fb42-940f-575e9cc2754c"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Test", " ", "the", " ", "leading", " ", "term"}], "..."}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.967700631771845*^9, 3.967700642911762*^9}, {
  3.9677007035162144`*^9, 
  3.9677007062308006`*^9}},ExpressionUUID->"a43c5486-8b1e-814f-ac00-\
687b4068c5cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ansatzsumj", "[", 
  RowBox[{"0", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{3.96771098318371*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"5d7d0365-0522-214f-b01a-94e3dcc4aac6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BesselK", "[", 
    RowBox[{"0", ",", 
     RowBox[{"2", " ", "j"}]}], "]"}], " ", 
   RowBox[{"cj", "[", 
    RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"BesselK", "[", 
    RowBox[{"1", ",", 
     RowBox[{"2", " ", "j"}]}], "]"}], " ", 
   RowBox[{"cj", "[", 
    RowBox[{"0", ",", "0", ",", "1"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.966595304203636*^9, 3.9677109835213375`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"4da5a838-617a-1f48-8d28-437460eee53b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["eqfourptjJv2", 
        SuperscriptBox["J", "4"]], "/.", 
       RowBox[{"{", 
        RowBox[{"f", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ansatzsumj", "[", 
              RowBox[{"0", ",", "0"}], "]"}], "/.", 
             RowBox[{"j", "->", "#"}]}], ")"}], "&"}], ")"}]}], "}"}]}], "//",
       "Simplify"}], "//", 
     RowBox[{
      RowBox[{"#", "//.", "besselkrecursion"}], "&"}]}], "//", "Simplify"}], "//",
    "ExpandAll"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BesselK", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], ",", 
       RowBox[{"cj", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}]}], "}"}]}], "]"}], 
   "&"}]}]], "Input",
 CellChangeTimes->{{3.966594800532364*^9, 3.9665948171459637`*^9}, {
  3.96659506986936*^9, 3.966595075603874*^9}, {3.9665952536495647`*^9, 
  3.966595273811577*^9}, {3.9665953338480625`*^9, 3.966595419132015*^9}, {
  3.967696249243925*^9, 3.9676962506266994`*^9}, {3.9677109870296364`*^9, 
  3.967711009416994*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"ce57fdf9-b7c9-3045-a30b-98083ee444c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BesselK", "[", 
    RowBox[{"0", ",", 
     RowBox[{"2", " ", "j"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["j", "4"]}], 
          SuperscriptBox["J", "4"]]}], "-", 
        FractionBox[
         RowBox[{"16", " ", 
          SuperscriptBox["j", "2"]}], 
         SuperscriptBox["J", "3"]], "+", 
        FractionBox[
         RowBox[{"16", " ", 
          SuperscriptBox["j", "2"]}], 
         SuperscriptBox["J", "2"]], "-", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["j", "2"], " ", "\[Gamma]1"}], 
         SuperscriptBox["J", "4"]], "-", 
        FractionBox[
         RowBox[{"4", " ", "\[Gamma]1"}], 
         SuperscriptBox["J", "3"]], "+", 
        FractionBox[
         RowBox[{"16", " ", 
          SuperscriptBox["j", "2"], " ", "\[Gamma]1"}], 
         SuperscriptBox["J", "3"]], "+", 
        FractionBox[
         RowBox[{"4", " ", "\[Gamma]1"}], 
         SuperscriptBox["J", "2"]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Gamma]1", "2"]}], 
         SuperscriptBox["J", "4"]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["\[Gamma]1", "2"]}], 
         SuperscriptBox["J", "4"]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["\[Gamma]1", "2"]}], 
         SuperscriptBox["J", "3"]], "+", 
        FractionBox[
         SuperscriptBox["\[Gamma]1", "3"], 
         SuperscriptBox["J", "4"]], "-", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["j", "2"], " ", "\[Tau]"}], 
         SuperscriptBox["J", "4"]], "-", 
        FractionBox[
         RowBox[{"4", " ", "\[Tau]"}], 
         SuperscriptBox["J", "3"]], "+", 
        FractionBox[
         RowBox[{"16", " ", 
          SuperscriptBox["j", "2"], " ", "\[Tau]"}], 
         SuperscriptBox["J", "3"]], "+", 
        FractionBox[
         RowBox[{"4", " ", "\[Tau]"}], 
         SuperscriptBox["J", "2"]], "-", 
        FractionBox[
         RowBox[{"4", " ", "\[Gamma]1", " ", "\[Tau]"}], 
         SuperscriptBox["J", "4"]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["j", "2"], " ", "\[Gamma]1", " ", "\[Tau]"}], 
         SuperscriptBox["J", "4"]], "+", 
        FractionBox[
         RowBox[{"8", " ", "\[Gamma]1", " ", "\[Tau]"}], 
         SuperscriptBox["J", "3"]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Gamma]1", "2"], " ", "\[Tau]"}], 
         SuperscriptBox["J", "4"]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Tau]", "2"]}], 
         SuperscriptBox["J", "4"]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["\[Tau]", "2"]}], 
         SuperscriptBox["J", "4"]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["\[Tau]", "2"]}], 
         SuperscriptBox["J", "3"]], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[Gamma]1", " ", 
          SuperscriptBox["\[Tau]", "2"]}], 
         SuperscriptBox["J", "4"]], "+", 
        FractionBox[
         SuperscriptBox["\[Tau]", "3"], 
         SuperscriptBox["J", "4"]]}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["j", "3"], " ", "\[Gamma]1"}], 
         SuperscriptBox["J", "4"]], "+", 
        FractionBox[
         RowBox[{"8", " ", "j", " ", "\[Gamma]1"}], 
         SuperscriptBox["J", "3"]], "-", 
        FractionBox[
         RowBox[{"8", " ", "j", " ", "\[Gamma]1"}], 
         SuperscriptBox["J", "2"]], "+", 
        FractionBox[
         RowBox[{"4", " ", "j", " ", 
          SuperscriptBox["\[Gamma]1", "2"]}], 
         SuperscriptBox["J", "4"]], "-", 
        FractionBox[
         RowBox[{"8", " ", "j", " ", 
          SuperscriptBox["\[Gamma]1", "2"]}], 
         SuperscriptBox["J", "3"]], "-", 
        FractionBox[
         RowBox[{"2", " ", "j", " ", 
          SuperscriptBox["\[Gamma]1", "3"]}], 
         SuperscriptBox["J", "4"]], "+", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["j", "3"], " ", "\[Tau]"}], 
         SuperscriptBox["J", "4"]], "+", 
        FractionBox[
         RowBox[{"8", " ", "j", " ", "\[Tau]"}], 
         SuperscriptBox["J", "3"]], "-", 
        FractionBox[
         RowBox[{"8", " ", "j", " ", "\[Tau]"}], 
         SuperscriptBox["J", "2"]], "+", 
        FractionBox[
         RowBox[{"8", " ", "j", " ", "\[Gamma]1", " ", "\[Tau]"}], 
         SuperscriptBox["J", "4"]], "-", 
        FractionBox[
         RowBox[{"16", " ", "j", " ", "\[Gamma]1", " ", "\[Tau]"}], 
         SuperscriptBox["J", "3"]], "-", 
        FractionBox[
         RowBox[{"6", " ", "j", " ", 
          SuperscriptBox["\[Gamma]1", "2"], " ", "\[Tau]"}], 
         SuperscriptBox["J", "4"]], "+", 
        FractionBox[
         RowBox[{"4", " ", "j", " ", 
          SuperscriptBox["\[Tau]", "2"]}], 
         SuperscriptBox["J", "4"]], "-", 
        FractionBox[
         RowBox[{"8", " ", "j", " ", 
          SuperscriptBox["\[Tau]", "2"]}], 
         SuperscriptBox["J", "3"]], "-", 
        FractionBox[
         RowBox[{"6", " ", "j", " ", "\[Gamma]1", " ", 
          SuperscriptBox["\[Tau]", "2"]}], 
         SuperscriptBox["J", "4"]], "-", 
        FractionBox[
         RowBox[{"2", " ", "j", " ", 
          SuperscriptBox["\[Tau]", "3"]}], 
         SuperscriptBox["J", "4"]]}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{"0", ",", "0", ",", "1"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"BesselK", "[", 
    RowBox[{"1", ",", 
     RowBox[{"2", " ", "j"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["j", "3"], " ", "\[Gamma]1"}], 
         SuperscriptBox["J", "4"]], "+", 
        FractionBox[
         RowBox[{"8", " ", "j", " ", "\[Gamma]1"}], 
         SuperscriptBox["J", "3"]], "-", 
        FractionBox[
         RowBox[{"8", " ", "j", " ", "\[Gamma]1"}], 
         SuperscriptBox["J", "2"]], "+", 
        FractionBox[
         RowBox[{"4", " ", "j", " ", 
          SuperscriptBox["\[Gamma]1", "2"]}], 
         SuperscriptBox["J", "4"]], "-", 
        FractionBox[
         RowBox[{"8", " ", "j", " ", 
          SuperscriptBox["\[Gamma]1", "2"]}], 
         SuperscriptBox["J", "3"]], "-", 
        FractionBox[
         RowBox[{"2", " ", "j", " ", 
          SuperscriptBox["\[Gamma]1", "3"]}], 
         SuperscriptBox["J", "4"]], "+", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["j", "3"], " ", "\[Tau]"}], 
         SuperscriptBox["J", "4"]], "+", 
        FractionBox[
         RowBox[{"8", " ", "j", " ", "\[Tau]"}], 
         SuperscriptBox["J", "3"]], "-", 
        FractionBox[
         RowBox[{"8", " ", "j", " ", "\[Tau]"}], 
         SuperscriptBox["J", "2"]], "+", 
        FractionBox[
         RowBox[{"8", " ", "j", " ", "\[Gamma]1", " ", "\[Tau]"}], 
         SuperscriptBox["J", "4"]], "-", 
        FractionBox[
         RowBox[{"16", " ", "j", " ", "\[Gamma]1", " ", "\[Tau]"}], 
         SuperscriptBox["J", "3"]], "-", 
        FractionBox[
         RowBox[{"6", " ", "j", " ", 
          SuperscriptBox["\[Gamma]1", "2"], " ", "\[Tau]"}], 
         SuperscriptBox["J", "4"]], "+", 
        FractionBox[
         RowBox[{"4", " ", "j", " ", 
          SuperscriptBox["\[Tau]", "2"]}], 
         SuperscriptBox["J", "4"]], "-", 
        FractionBox[
         RowBox[{"8", " ", "j", " ", 
          SuperscriptBox["\[Tau]", "2"]}], 
         SuperscriptBox["J", "3"]], "-", 
        FractionBox[
         RowBox[{"6", " ", "j", " ", "\[Gamma]1", " ", 
          SuperscriptBox["\[Tau]", "2"]}], 
         SuperscriptBox["J", "4"]], "-", 
        FractionBox[
         RowBox[{"2", " ", "j", " ", 
          SuperscriptBox["\[Tau]", "3"]}], 
         SuperscriptBox["J", "4"]]}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", 
          SuperscriptBox["j", "2"]]}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["j", "2"]}], 
         SuperscriptBox["J", "4"]], "-", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["j", "4"]}], 
         SuperscriptBox["J", "4"]], "-", 
        FractionBox["4", 
         SuperscriptBox["J", "3"]], "-", 
        FractionBox[
         RowBox[{"16", " ", 
          SuperscriptBox["j", "2"]}], 
         SuperscriptBox["J", "3"]], "+", 
        FractionBox["4", 
         SuperscriptBox["J", "2"]], "-", 
        FractionBox["2", 
         RowBox[{
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "2"]}]], "+", 
        FractionBox[
         RowBox[{"16", " ", 
          SuperscriptBox["j", "2"]}], 
         SuperscriptBox["J", "2"]], "+", 
        FractionBox["4", 
         RowBox[{
          SuperscriptBox["j", "2"], " ", "J"}]], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[Gamma]1"}], 
         SuperscriptBox["J", "4"]], "-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["j", "2"], " ", "\[Gamma]1"}], 
         SuperscriptBox["J", "4"]], "+", 
        FractionBox[
         RowBox[{"4", " ", "\[Gamma]1"}], 
         SuperscriptBox["J", "3"]], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[Gamma]1"}], 
         RowBox[{
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "3"]}]], "+", 
        FractionBox[
         RowBox[{"16", " ", 
          SuperscriptBox["j", "2"], " ", "\[Gamma]1"}], 
         SuperscriptBox["J", "3"]], "+", 
        FractionBox[
         RowBox[{"6", " ", "\[Gamma]1"}], 
         RowBox[{
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "2"]}]], "-", 
        FractionBox[
         RowBox[{"4", " ", "\[Gamma]1"}], 
         RowBox[{
          SuperscriptBox["j", "2"], " ", "J"}]], "+", 
        FractionBox[
         SuperscriptBox["\[Gamma]1", "2"], 
         SuperscriptBox["J", "4"]], "-", 
        FractionBox[
         SuperscriptBox["\[Gamma]1", "2"], 
         RowBox[{"2", " ", 
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "4"]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["\[Gamma]1", "2"]}], 
         SuperscriptBox["J", "4"]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Gamma]1", "2"]}], 
         RowBox[{
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "3"]}]], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Gamma]1", "2"]}], 
         RowBox[{
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "2"]}]], "+", 
        FractionBox[
         SuperscriptBox["\[Gamma]1", "3"], 
         RowBox[{"2", " ", 
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "4"]}]], "-", 
        FractionBox[
         SuperscriptBox["\[Gamma]1", "3"], 
         RowBox[{
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "3"]}]], "-", 
        FractionBox[
         SuperscriptBox["\[Gamma]1", "4"], 
         RowBox[{"8", " ", 
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "4"]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[Tau]"}], 
         SuperscriptBox["J", "4"]], "-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["j", "2"], " ", "\[Tau]"}], 
         SuperscriptBox["J", "4"]], "+", 
        FractionBox[
         RowBox[{"4", " ", "\[Tau]"}], 
         SuperscriptBox["J", "3"]], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[Tau]"}], 
         RowBox[{
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "3"]}]], "+", 
        FractionBox[
         RowBox[{"16", " ", 
          SuperscriptBox["j", "2"], " ", "\[Tau]"}], 
         SuperscriptBox["J", "3"]], "+", 
        FractionBox[
         RowBox[{"6", " ", "\[Tau]"}], 
         RowBox[{
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "2"]}]], "-", 
        FractionBox[
         RowBox[{"4", " ", "\[Tau]"}], 
         RowBox[{
          SuperscriptBox["j", "2"], " ", "J"}]], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[Gamma]1", " ", "\[Tau]"}], 
         SuperscriptBox["J", "4"]], "-", 
        FractionBox[
         RowBox[{"\[Gamma]1", " ", "\[Tau]"}], 
         RowBox[{
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "4"]}]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["j", "2"], " ", "\[Gamma]1", " ", "\[Tau]"}], 
         SuperscriptBox["J", "4"]], "+", 
        FractionBox[
         RowBox[{"6", " ", "\[Gamma]1", " ", "\[Tau]"}], 
         RowBox[{
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "3"]}]], "-", 
        FractionBox[
         RowBox[{"6", " ", "\[Gamma]1", " ", "\[Tau]"}], 
         RowBox[{
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "2"]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Gamma]1", "2"], " ", "\[Tau]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "4"]}]], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Gamma]1", "2"], " ", "\[Tau]"}], 
         RowBox[{
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "3"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Gamma]1", "3"], " ", "\[Tau]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "4"]}]], "+", 
        FractionBox[
         SuperscriptBox["\[Tau]", "2"], 
         SuperscriptBox["J", "4"]], "-", 
        FractionBox[
         SuperscriptBox["\[Tau]", "2"], 
         RowBox[{"2", " ", 
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "4"]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["\[Tau]", "2"]}], 
         SuperscriptBox["J", "4"]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Tau]", "2"]}], 
         RowBox[{
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "3"]}]], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Tau]", "2"]}], 
         RowBox[{
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "2"]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[Gamma]1", " ", 
          SuperscriptBox["\[Tau]", "2"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "4"]}]], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[Gamma]1", " ", 
          SuperscriptBox["\[Tau]", "2"]}], 
         RowBox[{
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "3"]}]], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Gamma]1", "2"], " ", 
          SuperscriptBox["\[Tau]", "2"]}], 
         RowBox[{"4", " ", 
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "4"]}]], "+", 
        FractionBox[
         SuperscriptBox["\[Tau]", "3"], 
         RowBox[{"2", " ", 
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "4"]}]], "-", 
        FractionBox[
         SuperscriptBox["\[Tau]", "3"], 
         RowBox[{
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "3"]}]], "-", 
        FractionBox[
         RowBox[{"\[Gamma]1", " ", 
          SuperscriptBox["\[Tau]", "3"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "4"]}]], "-", 
        FractionBox[
         SuperscriptBox["\[Tau]", "4"], 
         RowBox[{"8", " ", 
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["J", "4"]}]]}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{"0", ",", "0", ",", "1"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.966594763843546*^9, {3.966594804263792*^9, 3.9665948181518784`*^9}, 
   3.966595076304838*^9, {3.966595258251137*^9, 3.966595274618271*^9}, 
   3.9665953345802536`*^9, {3.9665953758749657`*^9, 3.9665954195641937`*^9}, 
   3.9676962534876633`*^9, 3.9677109086415577`*^9, 3.9677110144012814`*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"6f9ef56e-f8ad-9d46-aab5-ee595110f715"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "The", " ", "leading", " ", "term", " ", "gives", " ", "the", " ", 
     "constraint", " ", "that", " ", 
     RowBox[{"cj", "[", 
      RowBox[{"0", ",", "0", ",", "1"}], "]"}]}], " ", "=", " ", "0"}], ",", 
   " ", 
   RowBox[{"which", " ", "is", " ", 
    RowBox[{"correct", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.967700575647623*^9, 3.9677006257245903`*^9}, 
   3.9677006998157864`*^9, 
   3.9677110643877316`*^9},ExpressionUUID->"4961fe29-50d1-bb48-a430-\
1c81b33cbb72"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["eqfourptjJv2", 
         SuperscriptBox["J", "4"]], "/.", 
        RowBox[{"{", 
         RowBox[{"f", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ansatzsumj", "[", 
               RowBox[{"0", ",", "0"}], "]"}], "/.", 
              RowBox[{"j", "->", "#"}]}], ")"}], "&"}], ")"}]}], "}"}]}], "//",
        "Simplify"}], "//", 
      RowBox[{
       RowBox[{"#", "//.", "besselkrecursion"}], "&"}]}], "//", "Simplify"}], 
    "//", "ExpandAll"}], "//", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BesselK", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], ",", 
       RowBox[{"cj", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}]}], "}"}]}], "]"}], 
   "&"}]}]], "Input",
 CellChangeTimes->{{3.966594800532364*^9, 3.9665948171459637`*^9}, {
  3.96659506986936*^9, 3.966595075603874*^9}, {3.9665952536495647`*^9, 
  3.966595273811577*^9}, {3.9665953338480625`*^9, 3.966595419132015*^9}, {
  3.9676962060686836`*^9, 3.9676962589519444`*^9}, {3.9676985933678894`*^9, 
  3.967698622898447*^9}, {3.967711026581175*^9, 3.967711054431444*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"c4a570da-5b2b-7844-ac92-f45953f22acf"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"BesselK", "[", 
     RowBox[{"1", ",", 
      RowBox[{"2", " ", "j"}]}], "]"}], " ", 
    RowBox[{"cj", "[", 
     RowBox[{"0", ",", "0", ",", "1"}], "]"}]}], 
   SuperscriptBox["j", "2"]]}]], "Output",
 CellChangeTimes->{
  3.966594763843546*^9, {3.966594804263792*^9, 3.9665948181518784`*^9}, 
   3.966595076304838*^9, {3.966595258251137*^9, 3.966595274618271*^9}, 
   3.9665953345802536`*^9, {3.9665953758749657`*^9, 3.9665954195641937`*^9}, {
   3.9676962364352055`*^9, 3.9676962618479214`*^9}, {3.967698594691208*^9, 
   3.9676986237605896`*^9}, 3.9677109117824707`*^9, 3.96771105604842*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"44d4a762-ac75-c94a-b379-adc3e93c8399"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Consider", " ", "next", " ", "the", " ", "nth", " ", "order", " ", "term",
     " ", "in", " ", "J", " ", "to", " ", "get", " ", "the", " ", "general", " ",
     "recursion", " ", "relation"}], "..."}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9677006647370872`*^9, 
  3.9677006928206177`*^9}},ExpressionUUID->"a0561872-c140-4447-8fcb-\
f3e7d33fae5b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              FractionBox["eqfourptjJv2", 
               SuperscriptBox["J", "4"]], "/.", 
              RowBox[{"{", 
               RowBox[{"f", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"cj", "[", 
                    RowBox[{"m", ",", "n", ",", "0"}], "]"}], 
                    SuperscriptBox["#", "m"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["1", "J"], ")"}], "n"], 
                    RowBox[{"BesselK", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", "#"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"cj", "[", 
                    RowBox[{"m", ",", "n", ",", "1"}], "]"}], 
                    SuperscriptBox["#", "m"], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["1", "J"], ")"}], "n"], 
                    RowBox[{"BesselK", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"2", "#"}]}], "]"}]}]}], ")"}], "&"}], ")"}]}], 
               "}"}]}], "//", "Simplify"}], "//", 
            RowBox[{
             RowBox[{"#", "//.", "besselkrecursion"}], "&"}]}], "//", 
           "Simplify"}], "//", "PowerExpand"}], "//", "Simplify"}], "//", 
        "ExpandAll"}], "//", 
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"X_", "*", 
            SuperscriptBox["j", 
             RowBox[{"a2_.", "+", "m"}]], 
            SuperscriptBox["J", 
             RowBox[{"a3_.", "-", "n"}]]}], ":>", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"X", "*", 
              SuperscriptBox["j", 
               RowBox[{"a2", "+", "m"}]], 
              SuperscriptBox["J", 
               RowBox[{"a3", "-", "n"}]]}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"n", "->", 
                RowBox[{"n", "+", "a3"}]}], ",", 
               RowBox[{"m", "->", 
                RowBox[{"m", "-", "a2"}]}]}], "}"}]}], ")"}]}], "}"}]}], 
        "&"}]}], "//", "FullSimplify"}], "//", 
     RowBox[{
      RowBox[{"#", "*", 
       FractionBox[
        SuperscriptBox["J", "n"], 
        SuperscriptBox["j", "m"]]}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"{", 
       RowBox[{"m", "->", 
        RowBox[{"m", "-", "2"}]}], "}"}]}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"BesselK", "[", 
         RowBox[{"x_", ",", "y_"}], "]"}], ",", 
        RowBox[{"cj", "[", 
         RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}]}], "}"}]}], "]"}], 
    "&"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{
  3.9676971983362617`*^9, 3.9676973661372776`*^9, 3.967697824980133*^9, 
   3.9676979233136387`*^9, 3.967698379386715*^9, {3.967698892094467*^9, 
   3.967698896298876*^9}, {3.9677110721936226`*^9, 3.9677111070760574`*^9}, {
   3.96771146021999*^9, 3.9677114626654797`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"762c29dc-d295-e24e-b48c-aa82fe0f635e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BesselK", "[", 
    RowBox[{"0", ",", 
     RowBox[{"2", " ", "j"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "m", "+", "\[Gamma]1", "+", "\[Tau]"}], 
       ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}]}], "-", 
        RowBox[{"2", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], "2"]}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ",", "0"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"2", " ", "m"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"2", " ", "m"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"2", " ", "m"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", "\[Gamma]1", "-", "\[Tau]", "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "m", "+", "\[Gamma]1", "+", "\[Tau]"}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", "\[Gamma]1", "-", "\[Tau]", "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "m", "+", "\[Gamma]1", "+", "\[Tau]"}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", "\[Gamma]1", "-", "\[Tau]", "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "m", "+", "\[Gamma]1", "+", "\[Tau]"}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], "2"], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Gamma]1", "2"]}], "+", 
        RowBox[{"6", " ", "\[Gamma]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]"}]}], 
       ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", "n", ",", "1"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], "2"], " ", 
      RowBox[{"cj", "[", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "0"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n"}], ",", "0"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Gamma]1", "2"]}], "+", 
        RowBox[{"6", " ", "\[Gamma]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]"}]}], 
       ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ",", "0"}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ",", "0"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"cj", "[", 
       RowBox[{"m", ",", "n", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"BesselK", "[", 
    RowBox[{"1", ",", 
     RowBox[{"2", " ", "j"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "m", "+", "\[Gamma]1", "+", "\[Tau]"}], 
       ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "25"}], "-", 
        SuperscriptBox["m", "2"], "+", 
        RowBox[{"6", " ", "\[Gamma]1"}], "+", 
        RowBox[{"6", " ", "\[Tau]"}], "-", 
        RowBox[{"2", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], "2"]}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"2", " ", "m"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "0"}], "]"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"2", " ", "m"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n"}], ",", "0"}], "]"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"2", " ", "m"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "-", 
        RowBox[{"2", " ", "\[Gamma]1"}], "-", 
        RowBox[{"2", " ", "\[Tau]"}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "m", "+", "\[Gamma]1", "+", "\[Tau]"}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "-", 
        RowBox[{"2", " ", "\[Gamma]1"}], "-", 
        RowBox[{"2", " ", "\[Tau]"}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "m", "+", "\[Gamma]1", "+", "\[Tau]"}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"9", "-", 
        RowBox[{"2", " ", "\[Gamma]1"}], "-", 
        RowBox[{"2", " ", "\[Tau]"}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "m", "+", "\[Gamma]1", "+", "\[Tau]"}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], "2"], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Gamma]1", "2"]}], "+", 
        RowBox[{"6", " ", "\[Gamma]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]"}]}], 
       ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", "n", ",", "0"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], "2"], " ", 
      RowBox[{"cj", "[", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Gamma]1", "2"]}], "+", 
        RowBox[{"6", " ", "\[Gamma]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]"}]}], 
       ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
      RowBox[{"cj", "[", 
       RowBox[{"m", ",", "n", ",", "1"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9676971997338753`*^9, 3.967697374567623*^9, 
  3.9676978264711933`*^9, 3.9676979252577934`*^9, 3.9676983807337914`*^9, 
  3.9676989018281307`*^9, 3.96771091930698*^9, 3.9677112248201084`*^9, 
  3.9677115891076584`*^9, 3.968072331123228*^9, 3.968143263772934*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"eb50bc39-7239-3343-aa9b-718557e4f417"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"blockrecursionk0jJ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "m", "+", "\[Gamma]1", "+", "\[Tau]"}], 
       ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}]}], "-", 
        RowBox[{"2", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], "2"]}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ",", "0"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"2", " ", "m"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"2", " ", "m"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"2", " ", "m"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", "\[Gamma]1", "-", "\[Tau]", "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "m", "+", "\[Gamma]1", "+", "\[Tau]"}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", "\[Gamma]1", "-", "\[Tau]", "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "m", "+", "\[Gamma]1", "+", "\[Tau]"}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", "\[Gamma]1", "-", "\[Tau]", "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "m", "+", "\[Gamma]1", "+", "\[Tau]"}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], "2"], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Gamma]1", "2"]}], "+", 
        RowBox[{"6", " ", "\[Gamma]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]"}]}], 
       ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", "n", ",", "1"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], "2"], " ", 
      RowBox[{"cj", "[", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "0"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n"}], ",", "0"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Gamma]1", "2"]}], "+", 
        RowBox[{"6", " ", "\[Gamma]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]"}]}], 
       ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ",", "0"}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ",", "0"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"cj", "[", 
       RowBox[{"m", ",", "n", ",", "0"}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.964156451743965*^9, 3.964156470407694*^9}, {
   3.9641579918491917`*^9, 3.9641580007737846`*^9}, {3.964158118458153*^9, 
   3.9641581210171776`*^9}, 3.9657165231847897`*^9, 3.9657237005518894`*^9, {
   3.9658129936019382`*^9, 3.9658129937259483`*^9}, 3.965813030048361*^9, {
   3.9660846347633667`*^9, 3.966084665198303*^9}, {3.966419496326992*^9, 
   3.9664195762796707`*^9}, {3.966420191363571*^9, 3.966420191437128*^9}, {
   3.9664202654599113`*^9, 3.9664202697885723`*^9}, {3.9665964643027515`*^9, 
   3.966596476678686*^9}, 3.96659686247698*^9, {3.966596955050123*^9, 
   3.966596956119957*^9}, {3.9665970300946255`*^9, 3.9665970375026035`*^9}, {
   3.9665970766184006`*^9, 3.9665970773580894`*^9}, {3.9677061178474026`*^9, 
   3.9677061182312164`*^9}, 3.9677061838875256`*^9, {3.967711714951748*^9, 
   3.9677117793436375`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"b08651a9-005f-bf4d-98a2-3c78c59d37f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"blockrecursionk1jJ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "m", "+", "\[Gamma]1", "+", "\[Tau]"}], 
       ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "25"}], "-", 
        SuperscriptBox["m", "2"], "+", 
        RowBox[{"6", " ", "\[Gamma]1"}], "+", 
        RowBox[{"6", " ", "\[Tau]"}], "-", 
        RowBox[{"2", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], "2"]}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"2", " ", "m"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "0"}], "]"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"2", " ", "m"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n"}], ",", "0"}], "]"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"2", " ", "m"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "-", 
        RowBox[{"2", " ", "\[Gamma]1"}], "-", 
        RowBox[{"2", " ", "\[Tau]"}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "m", "+", "\[Gamma]1", "+", "\[Tau]"}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "-", 
        RowBox[{"2", " ", "\[Gamma]1"}], "-", 
        RowBox[{"2", " ", "\[Tau]"}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "m", "+", "\[Gamma]1", "+", "\[Tau]"}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"9", "-", 
        RowBox[{"2", " ", "\[Gamma]1"}], "-", 
        RowBox[{"2", " ", "\[Tau]"}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "m", "+", "\[Gamma]1", "+", "\[Tau]"}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], "2"], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Gamma]1", "2"]}], "+", 
        RowBox[{"6", " ", "\[Gamma]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]"}]}], 
       ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", "n", ",", "0"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], "2"], " ", 
      RowBox[{"cj", "[", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Gamma]1", "2"]}], "+", 
        RowBox[{"6", " ", "\[Gamma]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]"}]}], 
       ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]1", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"cj", "[", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
      RowBox[{"cj", "[", 
       RowBox[{"m", ",", "n", ",", "1"}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.964158161645008*^9, 3.964158179677988*^9}, 
   3.965716564321392*^9, 3.96572374088678*^9, {3.9658130536498585`*^9, 
   3.9658130758967953`*^9}, {3.9660846807318134`*^9, 
   3.9660847088987465`*^9}, {3.9664196711766853`*^9, 
   3.9664196785450478`*^9}, {3.9664203233003006`*^9, 
   3.9664203358487434`*^9}, {3.966597218328459*^9, 3.9665972555027065`*^9}, {
   3.9677062147249546`*^9, 3.9677062261384907`*^9}, {3.9677117215622387`*^9, 
   3.9677117498626633`*^9}, 3.967711782567911*^9},
 CellLabel->"In[89]:=",ExpressionUUID->"c61be44f-3834-854b-bed1-92422770d4aa"],

Cell["\<\
The initial conditions we need to provide are for cj[0, n, 0] and cj[1, n, 1].
We know that cj[0, n, 0] = 0 for n > 0 and cj[0, 0, 0] = 2. 
Also, cj[m, 1, 0] = 0 , cj[m, 0, 1] = 0 for all m.
The boundary conditions for cj[1, n, 1] can be generated by imposing \
conditions on cj[m, n, 0]. That is, we impose the condition for cutting off \
the summation in m at the highest power of j for a given order in J. For \
example, cj[6, 2, 0] = 0 gives cj[3, 2, 1] = -4/3, which in turn gives cj[1, \
2, 1] = -2/3.
We can also impose cj[4, 2, 0] = 0 to get the same result. However, cj[3, 2, \
0] = 0 is already a constraint that the system is aware of.\
\>", "Text",
 CellChangeTimes->{{3.9664942670824986`*^9, 3.966494338672743*^9}, {
  3.9664943912279587`*^9, 3.9664944182882614`*^9}, {3.967713563429016*^9, 
  3.9677135691820793`*^9}, {3.9678865925240364`*^9, 3.967886684961647*^9}, {
  3.9678867169591026`*^9, 3.967886748027994*^9}, {3.967886808033827*^9, 
  3.967886818430792*^9}, {3.968072626411724*^9, 3.968072799348652*^9}, {
  3.9680728374240475`*^9, 3.9680728889334106`*^9}, {3.9681361169982834`*^9, 
  3.968136177690439*^9}},ExpressionUUID->"d3b0a41c-6879-144b-80bc-\
8fedaf948875"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"coeff0jJ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"fourptblocklargeJO12jJ", "//.", "besselkrecursion"}], "//", 
      "Simplify"}], "//", "ExpandAll"}], "//", 
    RowBox[{
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"#", ",", 
         RowBox[{"BesselK", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", "j"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         FractionBox["1", "J"]}], "}"}]}], "]"}], "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeff1jJ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"fourptblocklargeJO12jJ", "//.", "besselkrecursion"}], "//", 
      "Simplify"}], "//", "ExpandAll"}], "//", 
    RowBox[{
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"#", ",", 
         RowBox[{"BesselK", "[", 
          RowBox[{"1", ",", 
           RowBox[{"2", "j"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         FractionBox["1", "J"]}], "}"}]}], "]"}], "&"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.966417693595764*^9, 3.966417702416664*^9}, {
   3.966417739692318*^9, 3.9664177673541813`*^9}, {3.9664177989015427`*^9, 
   3.966417803151327*^9}, {3.9664183695525875`*^9, 3.9664183948792915`*^9}, {
   3.9664185907286396`*^9, 3.966418695910671*^9}, {3.9664187997597504`*^9, 
   3.9664188385764904`*^9}, {3.966418869784746*^9, 3.9664188784525776`*^9}, {
   3.9664201584460125`*^9, 3.966420158527857*^9}, {3.966420498387924*^9, 
   3.966420512117737*^9}, {3.9664205909097805`*^9, 3.9664206243688126`*^9}, {
   3.966420671737217*^9, 3.966420673022415*^9}, {3.9664217031081085`*^9, 
   3.966421754757025*^9}, 3.966422286916073*^9, 3.9677086652948112`*^9, {
   3.9677088072206993`*^9, 3.967708808326845*^9}, {3.9677136096959896`*^9, 
   3.9677136555698814`*^9}, {3.967888779371828*^9, 3.967888793133915*^9}, {
   3.968143305054842*^9, 3.9681433130258503`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"a723df55-1312-0c46-a79e-663e79a1dd58"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"oJ", "=", "14"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"init", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"cj", "[", 
      RowBox[{"0", ",", "n", ",", "0"}], "]"}], ",", 
     RowBox[{"cj", "[", 
      RowBox[{"2", ",", "0", ",", "0"}], "]"}], ",", 
     RowBox[{"cj", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"jm0", "[", "n", "]"}], "+", "2"}], ",", "n", ",", "0"}], 
      "]"}], ",", 
     RowBox[{"cj", "[", 
      RowBox[{
       RowBox[{"m0", "+", "1"}], ",", "0", ",", "0"}], "]"}], ",", 
     RowBox[{"cj", "[", 
      RowBox[{"m0", ",", "1", ",", "0"}], "]"}], ",", 
     RowBox[{"cj", "[", 
      RowBox[{"m1", ",", "0", ",", "1"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"EchoTiming", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"EchoTiming", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"sys", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"cj", "[", 
            RowBox[{"0", ",", "0", ",", "0"}], "]"}], "-", "2"}], "}"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"sys", ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"blockrecursionk0jJ", "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"n", "->", "k"}], ",", 
                  RowBox[{"m", "->", "i"}]}], "}"}]}], "/.", 
               RowBox[{
                RowBox[{
                 RowBox[{"cj", "[", 
                  RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "/;", 
                 RowBox[{
                  RowBox[{"a", "<", "0"}], "||", 
                  RowBox[{"b", "<", "0"}], "||", 
                  RowBox[{"b", "<", "0"}]}]}], "->", "0"}]}], ")"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", 
            RowBox[{
             RowBox[{"jm0", "[", "oJn", "]"}], "+", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "oJn"}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"sys", ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"blockrecursionk1jJ", "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"n", "->", "kk"}], ",", 
                  RowBox[{"m", "->", "ii"}]}], "}"}]}], "/.", 
               RowBox[{
                RowBox[{
                 RowBox[{"cj", "[", 
                  RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "/;", 
                 RowBox[{
                  RowBox[{"a", "<", "0"}], "||", 
                  RowBox[{"b", "<", "0"}], "||", 
                  RowBox[{"b", "<", "0"}]}]}], "->", "0"}]}], ")"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "0", ",", 
            RowBox[{
             RowBox[{"jm1", "[", "oJn", "]"}], "+", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"kk", ",", "0", ",", "oJn"}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"sys", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"sys", ",", 
             RowBox[{"(", 
              RowBox[{"init", "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"n", "->", "kkk"}], ",", 
                 RowBox[{"m0", "->", "i0"}], ",", 
                 RowBox[{"m1", "->", "i1"}]}], "}"}]}], ")"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i1", ",", "0", ",", 
            RowBox[{"jm1", "[", "oJn", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i0", ",", "0", ",", 
            RowBox[{"jm0", "[", "oJn", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"kkk", ",", "1", ",", "oJn"}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"tosolve", "=", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Thread", "[", 
             RowBox[{"Equal", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"sys", "//", "DeleteDuplicates"}], "//", 
                RowBox[{
                 RowBox[{"DeleteCases", "[", 
                  RowBox[{"#", ",", "0"}], "]"}], "&"}]}], ",", "0"}], "]"}], 
             "]"}], "/.", "sol"}], "//", "Simplify"}], ")"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"sol", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"sol", ",", 
           RowBox[{
            RowBox[{"Solve", "[", "tosolve", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], ")"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"oJn", ",", "0", ",", "oJ"}], "}"}]}], "]"}], 
   ",", "\"\<Total:\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.964157973539116*^9, 3.9641580874140472`*^9}, {
   3.964158207980335*^9, 3.9641582089614563`*^9}, {3.964158324334568*^9, 
   3.964158360115589*^9}, {3.964158493052803*^9, 3.964158519007881*^9}, {
   3.9641585686490726`*^9, 3.9641585947325974`*^9}, {3.964158725609335*^9, 
   3.9641587263003845`*^9}, {3.9641593256411*^9, 3.9641593947288456`*^9}, {
   3.9641594602367783`*^9, 3.964159483570055*^9}, {3.964159547964428*^9, 
   3.9641595480207214`*^9}, {3.9641596164377155`*^9, 
   3.9641596298948174`*^9}, {3.964159943442951*^9, 3.9641599514049854`*^9}, {
   3.9641601316492825`*^9, 3.9641601386860733`*^9}, {3.96416018068034*^9, 
   3.9641602053726425`*^9}, {3.964160246745569*^9, 3.964160253282095*^9}, {
   3.964160326660795*^9, 3.96416033317836*^9}, {3.9641662367203846`*^9, 
   3.964166308166649*^9}, {3.9657317514779396`*^9, 3.9657317515464134`*^9}, {
   3.9657319875554504`*^9, 3.96573199460083*^9}, {3.9657331226183147`*^9, 
   3.965733126108942*^9}, {3.9657332321928406`*^9, 3.965733261985985*^9}, {
   3.9658131029218254`*^9, 3.9658131419632263`*^9}, {3.966000338326641*^9, 
   3.9660003400738125`*^9}, {3.9664209966159916`*^9, 3.966421016122814*^9}, {
   3.9664210464376793`*^9, 3.966421064009306*^9}, {3.966421115636608*^9, 
   3.966421120816393*^9}, {3.9664211714318123`*^9, 3.9664212582886333`*^9}, {
   3.9664212925887814`*^9, 3.9664212943984356`*^9}, {3.9664219862078457`*^9, 
   3.96642198717309*^9}, {3.9664220920608425`*^9, 3.9664221047735767`*^9}, {
   3.9664222039446926`*^9, 3.9664222361014633`*^9}, {3.9664222714765816`*^9, 
   3.9664222715768757`*^9}, 3.966422347903349*^9, {3.9664223794537945`*^9, 
   3.9664223979898357`*^9}, {3.9664226968802166`*^9, 3.966422721761017*^9}, {
   3.966422878738762*^9, 3.9664228812140007`*^9}, {3.9677174015063705`*^9, 
   3.967717424870283*^9}, {3.9677174670291576`*^9, 3.9677174896457176`*^9}, {
   3.9677175560227623`*^9, 3.9677175570026073`*^9}, {3.9677177720935364`*^9, 
   3.967717851959072*^9}, {3.9678878187156124`*^9, 3.967887914759907*^9}, {
   3.967888062680176*^9, 3.9678880860561504`*^9}, 3.9678881604927864`*^9, {
   3.967888205273426*^9, 3.967888206671978*^9}, {3.9681433494342327`*^9, 
   3.968143431656187*^9}, {3.9681434704321117`*^9, 3.9681435144803143`*^9}, {
   3.968143917478937*^9, 3.968143936709341*^9}, {3.96814396995916*^9, 
   3.968143978252123*^9}, {3.968144088717949*^9, 3.9681441212713737`*^9}, {
   3.968144825564209*^9, 3.9681448639203415`*^9}, {3.9681449789002037`*^9, 
   3.968144986371689*^9}, 3.9681450427843056`*^9, {3.968145100864872*^9, 
   3.96814511661158*^9}, {3.968145358558653*^9, 3.968145405081291*^9}, {
   3.9681476855314846`*^9, 3.9681476998746986`*^9}, {3.9681479574161015`*^9, 
   3.9681479690612316`*^9}, {3.968150051915947*^9, 3.9681501154415817`*^9}, {
   3.9681506328016605`*^9, 3.9681506895748863`*^9}, {3.9682110873132744`*^9, 
   3.968211116793709*^9}, {3.968211162117687*^9, 3.9682111784439507`*^9}, 
   3.96821142849889*^9, {3.9682114613365574`*^9, 3.968211463975422*^9}, {
   3.9682155770812073`*^9, 3.9682157631956253`*^9}, {3.9682158462233086`*^9, 
   3.968215937394039*^9}, {3.9682160102713585`*^9, 3.9682160161025352`*^9}, {
   3.968216050048689*^9, 3.9682160556391125`*^9}, 3.968216124201744*^9, {
   3.9682161543256454`*^9, 3.968216224907213*^9}, {3.9682162573338776`*^9, 
   3.96821625903533*^9}, {3.9682163499151955`*^9, 3.9682163591400185`*^9}, 
   3.968217265336735*^9, {3.9682176740352116`*^9, 3.968217685337944*^9}, {
   3.9682275781662807`*^9, 3.96822757836018*^9}, {3.9682281772511196`*^9, 
   3.968228178408308*^9}, {3.9682289032859573`*^9, 3.968228931735834*^9}, {
   3.9682292662320347`*^9, 3.968229290825035*^9}, {3.9682293240988007`*^9, 
   3.968229326705929*^9}, {3.9682295232931824`*^9, 3.9682295258638706`*^9}, {
   3.9683890105296383`*^9, 3.968389017582157*^9}, {3.96838990325931*^9, 
   3.968389927657879*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"652fd888-fbc5-a446-aeee-abfba6b6b329"],

Cell[CellGroupData[{

Cell[BoxData["0.01091`"], "EchoTiming",
 CellChangeTimes->{
  3.968390557662878*^9},ExpressionUUID->"fea80ca1-9600-7948-9918-\
6222c0a3f104"],

Cell[BoxData["0.0039291`"], "EchoTiming",
 CellChangeTimes->{
  3.968390557662878*^9},ExpressionUUID->"01781b8c-869b-ff42-9456-\
9d2cec9b4948"],

Cell[BoxData["0.1733252`"], "EchoTiming",
 CellChangeTimes->{
  3.9683905578471813`*^9},ExpressionUUID->"a80d00ea-547c-7547-85b0-\
516433327e16"],

Cell[BoxData["0.0498152`"], "EchoTiming",
 CellChangeTimes->{
  3.968390557894541*^9},ExpressionUUID->"01e86704-c9a8-044d-ba36-\
baed00fdf0e0"],

Cell[BoxData["1.2097969`"], "EchoTiming",
 CellChangeTimes->{
  3.9683905591098347`*^9},ExpressionUUID->"c245e868-257a-074b-baa4-\
8e7b864232bd"],

Cell[BoxData["0.0948`"], "EchoTiming",
 CellChangeTimes->{
  3.9683905592084827`*^9},ExpressionUUID->"d4b1809b-e663-5842-ba69-\
c6123e7d08a3"],

Cell[BoxData["3.1463496`"], "EchoTiming",
 CellChangeTimes->{
  3.96839056235577*^9},ExpressionUUID->"eb8f68fa-5346-0f40-99de-f172787038ac"],

Cell[BoxData["0.2593282`"], "EchoTiming",
 CellChangeTimes->{
  3.968390562612587*^9},ExpressionUUID->"bfd96da0-2d84-ef4b-b67d-\
b1bb7c793b05"],

Cell[BoxData["6.8511251`"], "EchoTiming",
 CellChangeTimes->{
  3.9683905694617004`*^9},ExpressionUUID->"c4b80a7d-dd25-d94a-97be-\
7a5711e6ee9e"],

Cell[BoxData["0.719248`"], "EchoTiming",
 CellChangeTimes->{
  3.968390570195282*^9},ExpressionUUID->"ee35e238-99e3-1f45-bde6-\
672b13e09f52"],

Cell[BoxData["22.5988254`"], "EchoTiming",
 CellChangeTimes->{
  3.9683905927926025`*^9},ExpressionUUID->"28bfa439-80e7-7648-9e7f-\
59c84a655a06"],

Cell[BoxData["3.7685772`"], "EchoTiming",
 CellChangeTimes->{
  3.968390596580059*^9},ExpressionUUID->"4d8394f7-0a37-e74c-b49c-\
628ec4af69d8"],

Cell[BoxData["98.2001317`"], "EchoTiming",
 CellChangeTimes->{
  3.968390694785183*^9},ExpressionUUID->"e5839440-1b84-114b-a68b-\
fd2a94b7920e"],

Cell[BoxData["5.4110868`"], "EchoTiming",
 CellChangeTimes->{
  3.968390700189028*^9},ExpressionUUID->"a568f077-bef9-964c-8e6a-\
92446dcc31eb"],

Cell[BoxData["249.5210308`"], "EchoTiming",
 CellChangeTimes->{
  3.9683909497245007`*^9},ExpressionUUID->"6b7d07d8-7246-df4b-9472-\
2d3646b0a72d"],

Cell[BoxData[
 RowBox[{
  TagBox["\<\"Total:\"\>",
   "EchoLabel"], "  ", "392.0874909`"}]], "EchoTiming",
 CellChangeTimes->{
  3.96839094973575*^9},ExpressionUUID->"b38b6800-fca6-0844-8d5b-975c5444b468"]
}, Open  ]]
}, Open  ]],

Cell["Check coefficients against OPE blocks for any value of m, n:", "Text",
 CellChangeTimes->{{3.9787674490381336`*^9, 
  3.978767474612547*^9}},ExpressionUUID->"b45b96e1-e1f3-2442-8d67-\
cbf9fbc14608"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Lookup", "[", 
  RowBox[{"sol", ",", 
   RowBox[{"cj", "[", 
    RowBox[{"20", ",", "14", ",", "0"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.968229226813532*^9, 3.968229227100231*^9}, {
  3.968389789449028*^9, 3.968389836462511*^9}, {3.9683898762115803`*^9, 
  3.9683898792467327`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"05bda78b-3951-ea49-8ce0-0e9edaaf24c3"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{"656", "+", 
     RowBox[{"105", " ", "\[Gamma]1"}], "+", 
     RowBox[{"105", " ", "\[Tau]"}]}], ")"}]}], "3444525"]], "Output",
 CellChangeTimes->{{3.96838980576272*^9, 3.9683898368799496`*^9}, 
   3.9683898797410374`*^9, 3.9683909654043217`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"8d245d5a-368b-6d41-a45c-1552e685a789"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"coeff0jJ", "[", 
   RowBox[{"[", 
    RowBox[{"21", ",", "15"}], "]"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.9683896448590183`*^9, 3.9683896547376537`*^9}, {
  3.9683898492449913`*^9, 3.968389884524851*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"29a8407e-a46c-2545-b777-08d2ebcb6455"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{"656", "+", 
     RowBox[{"105", " ", "\[Gamma]1"}], "+", 
     RowBox[{"105", " ", "\[Tau]"}]}], ")"}]}], "3444525"]], "Output",
 CellChangeTimes->{
  3.9683896550383053`*^9, {3.9683898507981396`*^9, 3.9683898849378414`*^9}},
 CellLabel->
  "Out[112]=",ExpressionUUID->"25db505c-8df2-6642-84ce-63f57e12a091"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1285.7142857142856`, 736.2857142857142},
WindowMargins->{{
  Automatic, -5.14285714285711}, {-5.14285714285711, Automatic}},
Magnification:>0.75 Inherited,
FrontEndVersion->"14.3 for Microsoft Windows (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"08a1f3d0-f11e-0e43-b01c-23227e62210a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 181, 3, 49, "Section",ExpressionUUID->"cbdb7cbe-c66f-c145-8118-a9853bde0514"],
Cell[760, 27, 323, 6, 25, "Text",ExpressionUUID->"89e04ac5-2658-2741-a8ba-c6c18d83cdd6"],
Cell[CellGroupData[{
Cell[1108, 37, 244, 4, 23, "Item",ExpressionUUID->"8875c30a-5224-4e41-b7b2-e3731c8374d4"],
Cell[1355, 43, 4055, 91, 185, "Input",ExpressionUUID->"3dd584e8-7bdc-1f44-b5d6-f12a7fefc839"]
}, Closed]],
Cell[CellGroupData[{
Cell[5447, 139, 165, 3, 21, "Item",ExpressionUUID->"e2427bee-9156-1849-a55b-f8f1174e952a"],
Cell[5615, 144, 3824, 97, 149, "Input",ExpressionUUID->"262ff00a-b5d6-5a42-b6a4-9660177960df"]
}, Closed]],
Cell[CellGroupData[{
Cell[9476, 246, 166, 3, 21, "Item",ExpressionUUID->"8694b140-0b6b-6c4d-8dd2-ae2776ba8b1f"],
Cell[9645, 251, 4042, 102, 163, "Input",ExpressionUUID->"8ad0bb96-ee91-d84b-8cf2-39062f2b1add"]
}, Closed]],
Cell[CellGroupData[{
Cell[13724, 358, 225, 4, 21, "Item",ExpressionUUID->"89ef4877-f877-4146-9c25-fbaf625b36ae"],
Cell[13952, 364, 5842, 159, 172, "Input",ExpressionUUID->"db739903-155a-cb42-b051-d0f79938cba6"]
}, Closed]],
Cell[CellGroupData[{
Cell[19831, 528, 292, 4, 21, "Item",ExpressionUUID->"5ebe2c3f-be3c-024f-8b2a-4e98a31faca6"],
Cell[20126, 534, 2946, 80, 85, "Input",ExpressionUUID->"90405273-68d0-8c49-b37a-a0f9d1b57ca4"]
}, Closed]],
Cell[CellGroupData[{
Cell[23109, 619, 448, 6, 21, "Item",ExpressionUUID->"0ba99cac-38eb-b74a-8b8d-44598b33c58c"],
Cell[23560, 627, 6876, 189, 99, "Input",ExpressionUUID->"bff55e25-b2fd-db4e-b381-6b33d83b1239"]
}, Closed]],
Cell[CellGroupData[{
Cell[30473, 821, 203, 3, 21, "Item",ExpressionUUID->"25540c1b-8ae4-ba42-91e5-ff095affde68"],
Cell[30679, 826, 1877, 44, 71, "Input",ExpressionUUID->"42530951-34c0-d44f-904b-51a21266f201"]
}, Closed]],
Cell[CellGroupData[{
Cell[32593, 875, 289, 4, 21, "Item",ExpressionUUID->"8e5eb99f-abde-e542-bfc9-e25eaf999f7a"],
Cell[32885, 881, 20932, 525, 441, "Input",ExpressionUUID->"f81658be-e3eb-774a-89a4-6ba289839374"]
}, Closed]],
Cell[CellGroupData[{
Cell[53854, 1411, 190, 3, 21, "Item",ExpressionUUID->"64e7ad68-7bbc-2945-b554-333bc4eff63b"],
Cell[54047, 1416, 4058, 101, 94, "Input",ExpressionUUID->"116b6a43-ecca-2e45-a746-1cc6207d256c"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[58154, 1523, 213, 4, 49, "Section",ExpressionUUID->"4f8d49bb-89e8-9748-8cb1-601224c3cb4a"],
Cell[58370, 1529, 330, 7, 25, "Text",ExpressionUUID->"de0b0c8c-4157-0e45-8373-89ca8040e8b5"],
Cell[CellGroupData[{
Cell[58725, 1540, 165, 3, 23, "Item",ExpressionUUID->"7d01fa5f-eab2-2c46-a4d1-f5dd91737c25"],
Cell[58893, 1545, 2454, 61, 66, "Input",ExpressionUUID->"b42d0e62-8eac-0442-a9ff-de281900224a"]
}, Closed]],
Cell[CellGroupData[{
Cell[61384, 1611, 164, 3, 28, "Subsection",ExpressionUUID->"22f61d78-b7b2-c24d-96cd-d422c3ec202f"],
Cell[61551, 1616, 352, 7, 25, "Text",ExpressionUUID->"9e259421-e8d7-5f4a-b4d2-a6d494a9b51a"],
Cell[CellGroupData[{
Cell[61928, 1627, 10942, 275, 249, "Input",ExpressionUUID->"aa2a2dfb-d69b-c946-a0e8-388834420704"],
Cell[72873, 1904, 2096, 52, 36, "Output",ExpressionUUID->"778d8410-831f-c748-a5ca-748a214bd1ae"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[75018, 1962, 215, 4, 28, "Subsection",ExpressionUUID->"b89426ee-b6c0-6a47-b6a0-1fa6153f8544"],
Cell[75236, 1968, 299, 7, 25, "Text",ExpressionUUID->"99f0ff17-51de-b44e-ab07-4beffb6808a6"],
Cell[CellGroupData[{
Cell[75560, 1979, 168, 3, 23, "Item",ExpressionUUID->"eecab390-4307-c644-ad3d-2128eaf64f83"],
Cell[CellGroupData[{
Cell[75753, 1986, 13852, 338, 242, "Input",ExpressionUUID->"0f25be44-005b-944f-aff1-be456941524b"],
Cell[89608, 2326, 6983, 192, 90, "Output",ExpressionUUID->"3e62e446-18b1-9c43-a373-04ad636adfbc"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[96664, 2526, 234, 3, 49, "Section",ExpressionUUID->"7284a4a4-27bb-5f43-b481-6a357f86bbf5"],
Cell[96901, 2531, 767, 17, 25, "Text",ExpressionUUID->"ac12533c-6422-1e40-8b4f-7b275e6fee1f"],
Cell[CellGroupData[{
Cell[97693, 2552, 225, 4, 39, "Subsection",ExpressionUUID->"ec3b12be-a0f4-5747-8e62-5392159e5b82"],
Cell[CellGroupData[{
Cell[97943, 2560, 2826, 79, 50, "Input",ExpressionUUID->"6d0b0178-4fd5-6a42-9ea9-a9aa94de1115"],
Cell[100772, 2641, 2979, 82, 54, "Output",ExpressionUUID->"733a4034-1569-0647-b655-fa916f14a385"]
}, Open  ]],
Cell[103766, 2726, 4274, 105, 100, "Input",ExpressionUUID->"09b4c690-3f7c-b648-af58-27636492d414"],
Cell[CellGroupData[{
Cell[108065, 2835, 1166, 31, 21, "Input",ExpressionUUID->"68330fd7-65a7-2e48-ba58-0d6c250adbbd"],
Cell[109234, 2868, 1331, 38, 44, "Output",ExpressionUUID->"0e36a464-51df-f145-b9a8-bd1ecce9bde3"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[110614, 2912, 157, 3, 28, "Subsection",ExpressionUUID->"c5ce0f01-c697-5b49-a9fb-5d5db054d652"],
Cell[110774, 2917, 8083, 174, 95, "Input",ExpressionUUID->"66b6a75b-c6a3-ea43-a382-19ec691d5533"],
Cell[118860, 3093, 7150, 172, 114, "Input",ExpressionUUID->"6d7c7f1e-05fb-9942-8ada-911027a93559"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126047, 3270, 303, 5, 39, "Subsection",ExpressionUUID->"d675b69e-298a-c442-af19-a8a94042837d"],
Cell[CellGroupData[{
Cell[126375, 3279, 173, 3, 32, "Subsubsection",ExpressionUUID->"48cbaab9-9f88-5746-8f8e-ea1de4c5ba2b"],
Cell[126551, 3284, 453, 11, 21, "Input",ExpressionUUID->"ed7b4604-14f0-5748-8044-917ed65958db"],
Cell[127007, 3297, 806, 16, 21, "Input",ExpressionUUID->"10abf069-2123-fe42-9d20-d2481b84682f"],
Cell[127816, 3315, 2668, 78, 68, "Input",ExpressionUUID->"8610735d-8e76-c544-a08f-364cb2de5ce0"],
Cell[CellGroupData[{
Cell[130509, 3397, 2554, 41, 21, "Input",ExpressionUUID->"f901d6ca-2393-d94f-8013-b8fe37902a3d"],
Cell[133066, 3440, 280, 5, 35, "Output",ExpressionUUID->"3c3641ff-cf1a-4743-93fa-b7eaeeb6fd92"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133383, 3450, 2655, 42, 21, "Input",ExpressionUUID->"078f238f-b4ee-d047-8a9f-f4e98ddc23a5"],
Cell[136041, 3494, 246, 4, 35, "Output",ExpressionUUID->"21590eea-3bc8-ac4f-8c8c-008e59b60f02"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136324, 3503, 2669, 41, 21, "Input",ExpressionUUID->"322863e0-9168-f144-a70f-09c70d3f493b"],
Cell[138996, 3546, 250, 4, 35, "Output",ExpressionUUID->"5eea6e94-48f4-b945-b98b-9b4d198aad2a"]
}, Open  ]],
Cell[139261, 3553, 2239, 63, 37, "Input",ExpressionUUID->"0401fa0d-94df-a641-ab0f-ecabef8c8806"],
Cell[CellGroupData[{
Cell[141525, 3620, 521, 13, 22, "Input",ExpressionUUID->"3f696ac8-f6b0-f440-8112-7c742ca07c3b"],
Cell[142049, 3635, 204, 4, 35, "Output",ExpressionUUID->"8ffb5d82-39b3-b448-bc8b-a18be1b9a131"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142290, 3644, 473, 12, 22, "Input",ExpressionUUID->"6e2b20e6-c282-af4e-9e33-560de76fca33"],
Cell[142766, 3658, 229, 4, 35, "Output",ExpressionUUID->"3624596b-7ef4-494c-b29b-564204adb2eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143032, 3667, 2591, 42, 22, "Input",ExpressionUUID->"ed5b9bae-7c4a-8d4a-8d67-161796207d9a"],
Cell[145626, 3711, 204, 4, 35, "Output",ExpressionUUID->"b058b7a5-8a75-5945-8f6a-f80e926cc04a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145867, 3720, 2666, 43, 22, "Input",ExpressionUUID->"4943a9d5-4ba4-9e43-836a-c6723241146a"],
Cell[148536, 3765, 202, 4, 35, "Output",ExpressionUUID->"a7d6f649-6f2c-ad4d-b8fc-67447b5fe8c3"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[148787, 3775, 232, 4, 27, "Subsubsection",ExpressionUUID->"2068d9e7-367c-1846-a2ef-779c5ef4ed19"],
Cell[149022, 3781, 2384, 54, 36, "Input",ExpressionUUID->"04314090-835d-f245-a6f3-a3aaab0edd26"],
Cell[151409, 3837, 2326, 64, 37, "Input",ExpressionUUID->"7ccce6e0-bf6f-f044-8829-156ff83ecb8a"],
Cell[153738, 3903, 2449, 40, 21, "Input",ExpressionUUID->"1d60095f-1314-e249-a24c-fc742a708471"],
Cell[156190, 3945, 2552, 42, 21, "Input",ExpressionUUID->"991e8fec-3831-7c41-b543-042798073cbd"],
Cell[158745, 3989, 2466, 39, 21, "Input",ExpressionUUID->"8d8b541a-6f32-6345-85c8-158be132041d"],
Cell[CellGroupData[{
Cell[161236, 4032, 3321, 57, 21, "Input",ExpressionUUID->"be34cfc4-9594-e541-934a-a25804cd4c9d"],
Cell[164560, 4091, 1007, 29, 46, "Output",ExpressionUUID->"bb8fb18d-a67c-5544-87ad-b1220f1806a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165604, 4125, 3603, 61, 21, "Input",ExpressionUUID->"2f0704a0-710a-214d-bfcb-1e611b9dc212"],
Cell[169210, 4188, 977, 28, 46, "Output",ExpressionUUID->"496f93a3-3baa-f244-afdd-b63901b94c12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170224, 4221, 3709, 62, 21, "Input",ExpressionUUID->"837f64f5-89fa-184a-929f-ec5323edd58c"],
Cell[173936, 4285, 3122, 93, 76, "Output",ExpressionUUID->"c9fa11e6-cc27-964d-8b73-4e2fff905115"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177095, 4383, 3387, 103, 63, "Input",ExpressionUUID->"3f4a746a-d893-4546-ae04-7256a67c72d4"],
Cell[180485, 4488, 2289, 65, 47, "Output",ExpressionUUID->"dcb410b5-684e-3846-b018-3bf3b5e1b010"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[182835, 4560, 365, 5, 39, "Subsection",ExpressionUUID->"191b7be7-56b5-c24f-9cdd-cf028853fb75"],
Cell[CellGroupData[{
Cell[183225, 4569, 315, 5, 32, "Subsubsection",ExpressionUUID->"1167079f-cbc1-104d-8998-7984915ec9fb"],
Cell[183543, 4576, 4760, 115, 140, "Input",ExpressionUUID->"ac3c4893-10d3-6844-b0dd-7a419b792162"],
Cell[188306, 4693, 4322, 114, 68, "Input",ExpressionUUID->"de2403f8-6c1f-3f45-8837-4430c21c2b6d"],
Cell[CellGroupData[{
Cell[192653, 4811, 2754, 44, 21, "Input",ExpressionUUID->"babe2e38-4f50-4341-905d-b2861c4dc728"],
Cell[195410, 4857, 1046, 30, 47, "Output",ExpressionUUID->"0d948026-b018-d74f-8c7a-3bce94e16f43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196493, 4892, 2882, 45, 21, "Input",ExpressionUUID->"ad4c2cc3-2306-c141-ae57-69f0dcc0adb0"],
Cell[199378, 4939, 1048, 30, 47, "Output",ExpressionUUID->"5821b8bc-d777-6a43-8d6a-5be5e407ce2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200463, 4974, 2905, 44, 21, "Input",ExpressionUUID->"df7806f1-f7ba-9149-b310-1b3e25335dc3"],
Cell[203371, 5020, 1721, 53, 47, "Output",ExpressionUUID->"12872d3c-8279-1f4c-bed5-04ba3e416eb6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205129, 5078, 3480, 59, 21, "Input",ExpressionUUID->"44344489-49ee-8d49-b126-9c0eb22cd364"],
Cell[208612, 5139, 460, 13, 35, "Output",ExpressionUUID->"9a0169fc-b419-df48-a0cc-10f27862ae9c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209109, 5157, 3760, 63, 21, "Input",ExpressionUUID->"88e4a25f-44df-f44b-a410-5cb7d7bd2010"],
Cell[212872, 5222, 458, 13, 35, "Output",ExpressionUUID->"a11decf8-3011-1e4d-abd3-1c96ae82bc41"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213367, 5240, 3815, 64, 21, "Input",ExpressionUUID->"d9a1657c-e385-194f-91fc-45ecc26526b5"],
Cell[217185, 5306, 1315, 40, 46, "Output",ExpressionUUID->"f29ca11e-71c3-ef43-bed8-09bb160908b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218537, 5351, 2115, 65, 33, "Input",ExpressionUUID->"a9d504fa-dad3-894c-a8cd-73e714c4949a"],
Cell[220655, 5418, 804, 25, 46, "Output",ExpressionUUID->"66fb216c-cc63-fd4b-9572-7947951fe342"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[221532, 5451, 241, 4, 49, "Section",ExpressionUUID->"19f72b6e-a3b9-7645-a32c-951f948deba9"],
Cell[221776, 5457, 3635, 107, 51, "Input",ExpressionUUID->"8aca7f14-8629-f547-bd7c-0afb98b59b40"],
Cell[CellGroupData[{
Cell[225436, 5568, 304, 5, 39, "Subsection",ExpressionUUID->"1d62fc24-3845-0645-82b3-e2ab266fc418"],
Cell[CellGroupData[{
Cell[225765, 5577, 342, 5, 32, "Subsubsection",ExpressionUUID->"8dd15b85-e965-664f-a925-a19bdaead4b4"],
Cell[CellGroupData[{
Cell[226132, 5586, 692, 19, 21, "Input",ExpressionUUID->"4f1de208-5027-0a49-a8fc-f0d75e5de119"],
Cell[226827, 5607, 2140, 63, 64, "Output",ExpressionUUID->"7400286a-5be9-2b4f-a1a8-85a2e80b7cdc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[229004, 5675, 1088, 31, 42, "Input",ExpressionUUID->"866a3c6f-47a9-3349-a70d-18eb4ebd2670"],
Cell[230095, 5708, 1329, 33, 64, "Output",ExpressionUUID->"120e2ed0-8a67-3b41-b4c5-e954def43413"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231461, 5746, 1170, 32, 33, "Input",ExpressionUUID->"ff527557-a653-e248-be82-c9afc2669df8"],
Cell[232634, 5780, 1250, 32, 47, "Output",ExpressionUUID->"63f52da1-2c23-d744-af30-2796b1fc685e"]
}, Open  ]],
Cell[233899, 5815, 475, 10, 21, "Input",ExpressionUUID->"6d63d41d-fab7-4449-afb3-a10994f42aa4"],
Cell[234377, 5827, 1670, 44, 33, "Input",ExpressionUUID->"c41abe7f-bcc5-d445-9db9-feeaa3aea66c"],
Cell[CellGroupData[{
Cell[236072, 5875, 4038, 99, 88, "Input",ExpressionUUID->"87665163-7fc7-7c47-b082-4c7e39bdd8a2"],
Cell[240113, 5976, 233, 5, 35, "Output",ExpressionUUID->"c5b23a6f-f67b-e248-92a1-e5cc96562fc4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240383, 5986, 4212, 101, 88, "Input",ExpressionUUID->"dd5ba2d5-5d08-cb4f-a5d0-2d8fcdeec900"],
Cell[244598, 6089, 288, 6, 35, "Output",ExpressionUUID->"53dcc282-87fe-4143-832a-5ee21af18870"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244923, 6100, 1003, 27, 33, "Input",ExpressionUUID->"9e07cfc0-6bbd-2549-8dce-bae2c4056179"],
Cell[245929, 6129, 396, 9, 35, "Output",ExpressionUUID->"c4575c0c-457d-554d-a5b6-28d45f3b7f61"]
}, Open  ]],
Cell[246340, 6141, 468, 8, 25, "Text",ExpressionUUID->"ac9c971f-01e6-7448-b555-68388a07869f"],
Cell[246811, 6151, 451, 13, 21, "Input",ExpressionUUID->"51206049-cfca-924f-98be-62dd6ae19b38"],
Cell[CellGroupData[{
Cell[247287, 6168, 351, 9, 21, "Input",ExpressionUUID->"c4c83fea-ee2b-2c46-80d9-218977b96666"],
Cell[247641, 6179, 447, 9, 35, "Output",ExpressionUUID->"6c353f78-7258-7540-91a4-da46cbd3825c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248125, 6193, 1052, 28, 33, "Input",ExpressionUUID->"86d47cc7-abfe-4e44-a637-9c12efbdd4e9"],
Cell[249180, 6223, 393, 9, 35, "Output",ExpressionUUID->"9d08bea1-c32b-a340-a046-bbae8f25242a"]
}, Open  ]],
Cell[249588, 6235, 198, 3, 25, "Text",ExpressionUUID->"a514883a-b17b-414e-b9ed-e91cf075c5a0"],
Cell[249789, 6240, 1216, 32, 49, "Input",ExpressionUUID->"2a45e86d-babb-0e41-bcfe-ab06ab86e092"],
Cell[CellGroupData[{
Cell[251030, 6276, 427, 10, 21, "Input",ExpressionUUID->"a7654ba3-8da3-7844-850c-1a645314e580"],
Cell[251460, 6288, 583, 11, 35, "Output",ExpressionUUID->"b76438af-9922-224c-b8c4-cf386de6ab09"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[252092, 6305, 332, 5, 27, "Subsubsection",ExpressionUUID->"215de622-0f79-0c48-8672-d17c9c6ecc2d"],
Cell[252427, 6312, 489, 9, 41, "Text",ExpressionUUID->"59424623-d3ce-274e-9377-46541ecc9a77"],
Cell[252919, 6323, 1744, 53, 49, "Input",ExpressionUUID->"dba3f141-8527-6b49-b351-58f11c8eef49"],
Cell[254666, 6378, 3501, 88, 60, "Input",ExpressionUUID->"bc77b12b-a1ab-f34a-a6a9-c866f6bb5c7e"],
Cell[258170, 6468, 1715, 46, 22, "Input",ExpressionUUID->"048c6aa6-8aee-1542-bb3a-06cc1545f001"],
Cell[CellGroupData[{
Cell[259910, 6518, 2406, 79, 22, "Input",ExpressionUUID->"0f418036-6190-1e4a-a2a9-3337b21c2dd7"],
Cell[262319, 6599, 2254, 77, 25, "Output",ExpressionUUID->"ddea51a8-ad50-6d46-b1da-a7571883037c"]
}, Open  ]],
Cell[264588, 6679, 264, 7, 21, "Input",ExpressionUUID->"e3eabeec-25b3-fd43-8caa-0895187aac78"],
Cell[CellGroupData[{
Cell[264877, 6690, 1320, 25, 21, "Input",ExpressionUUID->"e0943dc6-44d0-5c44-81a8-8be7f7ab54a8"],
Cell[266200, 6717, 1035, 18, 24, "Output",ExpressionUUID->"7ad4f5c3-bab0-6d48-a0ce-6c91413ff9e5"]
}, Open  ]],
Cell[267250, 6738, 720, 15, 21, "Input",ExpressionUUID->"66e4e6ed-d918-db49-8938-cb69ed940429"],
Cell[CellGroupData[{
Cell[267995, 6757, 1218, 33, 36, "Input",ExpressionUUID->"a1642dff-ac2f-cb41-add3-7a4545c43231"],
Cell[269216, 6792, 410, 7, 24, "Output",ExpressionUUID->"b9c07544-cfac-5948-a820-afde28109734"]
}, Open  ]],
Cell[269641, 6802, 418, 11, 21, "Input",ExpressionUUID->"9e480787-8fe4-1d46-9430-e9cf4b6f1d0a"],
Cell[CellGroupData[{
Cell[270084, 6817, 2181, 57, 50, "Input",ExpressionUUID->"a23d976b-dddd-a942-8879-c472c5688693"],
Cell[272268, 6876, 4362, 122, 56, "Output",ExpressionUUID->"fea6c6a6-acab-bd49-9b08-aabeca4b6522"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276667, 7003, 712, 16, 21, "Input",ExpressionUUID->"c64d8b0c-a4c9-4d45-82ed-64e4897a5daa"],
Cell[277382, 7021, 4064, 114, 56, "Output",ExpressionUUID->"de0e78f3-1abe-384b-b460-2f15da78a21c"]
}, Open  ]],
Cell[281461, 7138, 549, 12, 22, "Input",ExpressionUUID->"ae90b1fc-0c3a-ec4f-8b4e-84b3199af73b"],
Cell[CellGroupData[{
Cell[282035, 7154, 1062, 25, 34, "Input",ExpressionUUID->"87eb83e7-802b-d044-891a-11d24e83ca03"],
Cell[283100, 7181, 846, 16, 36, "Output",ExpressionUUID->"5d220086-469f-e041-8b8a-5d01ef4a5558"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283983, 7202, 1114, 25, 34, "Input",ExpressionUUID->"d4378d53-f0c4-3144-af2f-a2da8bb4670f"],
Cell[285100, 7229, 822, 16, 36, "Output",ExpressionUUID->"8ad52a6b-1e34-e040-b4a9-04dbcb18c118"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[285971, 7251, 546, 8, 27, "Subsubsection",ExpressionUUID->"4e8edfc7-d398-b349-a29d-a9d18d8857d9"],
Cell[286520, 7261, 1292, 36, 33, "Input",ExpressionUUID->"f2fcead5-471c-fb42-940f-575e9cc2754c"],
Cell[287815, 7299, 321, 8, 21, "Input",ExpressionUUID->"a43c5486-8b1e-814f-ac00-687b4068c5cd"],
Cell[CellGroupData[{
Cell[288161, 7311, 210, 5, 21, "Input",ExpressionUUID->"5d7d0365-0522-214f-b01a-94e3dcc4aac6"],
Cell[288374, 7318, 547, 16, 24, "Output",ExpressionUUID->"4da5a838-617a-1f48-8d28-437460eee53b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[288958, 7339, 1329, 38, 34, "Input",ExpressionUUID->"ce57fdf9-b7c9-3045-a30b-98083ee444c8"],
Cell[290290, 7379, 17088, 478, 180, "Output",ExpressionUUID->"6f9ef56e-f8ad-9d46-aab5-ee595110f715"]
}, Open  ]],
Cell[307393, 7860, 567, 15, 21, "Input",ExpressionUUID->"4961fe29-50d1-bb48-a430-1c81b33cbb72"],
Cell[CellGroupData[{
Cell[307985, 7879, 1576, 44, 34, "Input",ExpressionUUID->"c4a570da-5b2b-7844-ac92-f45953f22acf"],
Cell[309564, 7925, 758, 17, 39, "Output",ExpressionUUID->"44d4a762-ac75-c94a-b379-adc3e93c8399"]
}, Open  ]],
Cell[310337, 7945, 417, 9, 21, "Input",ExpressionUUID->"a0561872-c140-4447-8fcb-f3e7d33fae5b"],
Cell[CellGroupData[{
Cell[310779, 7958, 3470, 96, 68, "Input",ExpressionUUID->"762c29dc-d295-e24e-b48c-aa82fe0f635e"],
Cell[314252, 8056, 20494, 616, 265, "Output",ExpressionUUID->"eb50bc39-7239-3343-aa9b-718557e4f417"]
}, Open  ]],
Cell[334761, 8675, 10682, 306, 135, "Input",ExpressionUUID->"b08651a9-005f-bf4d-98a2-3c78c59d37f3"],
Cell[345446, 8983, 10867, 321, 135, "Input",ExpressionUUID->"c61be44f-3834-854b-bed1-92422770d4aa"],
Cell[356316, 9306, 1197, 19, 107, "Text",ExpressionUUID->"d3b0a41c-6879-144b-80bc-8fedaf948875"],
Cell[357516, 9327, 2134, 49, 63, "Input",ExpressionUUID->"a723df55-1312-0c46-a79e-663e79a1dd58"],
Cell[CellGroupData[{
Cell[359675, 9380, 9105, 191, 135, "Input",ExpressionUUID->"652fd888-fbc5-a446-aeee-abfba6b6b329"],
Cell[CellGroupData[{
Cell[368805, 9575, 141, 3, 18, "EchoTiming",ExpressionUUID->"fea80ca1-9600-7948-9918-6222c0a3f104"],
Cell[368949, 9580, 143, 3, 18, "EchoTiming",ExpressionUUID->"01781b8c-869b-ff42-9456-9d2cec9b4948"],
Cell[369095, 9585, 145, 3, 18, "EchoTiming",ExpressionUUID->"a80d00ea-547c-7547-85b0-516433327e16"],
Cell[369243, 9590, 143, 3, 18, "EchoTiming",ExpressionUUID->"01e86704-c9a8-044d-ba36-baed00fdf0e0"],
Cell[369389, 9595, 145, 3, 18, "EchoTiming",ExpressionUUID->"c245e868-257a-074b-baa4-8e7b864232bd"],
Cell[369537, 9600, 142, 3, 18, "EchoTiming",ExpressionUUID->"d4b1809b-e663-5842-ba69-c6123e7d08a3"],
Cell[369682, 9605, 140, 2, 18, "EchoTiming",ExpressionUUID->"eb8f68fa-5346-0f40-99de-f172787038ac"],
Cell[369825, 9609, 143, 3, 18, "EchoTiming",ExpressionUUID->"bfd96da0-2d84-ef4b-b67d-b1bb7c793b05"],
Cell[369971, 9614, 145, 3, 18, "EchoTiming",ExpressionUUID->"c4b80a7d-dd25-d94a-97be-7a5711e6ee9e"],
Cell[370119, 9619, 142, 3, 18, "EchoTiming",ExpressionUUID->"ee35e238-99e3-1f45-bde6-672b13e09f52"],
Cell[370264, 9624, 146, 3, 18, "EchoTiming",ExpressionUUID->"28bfa439-80e7-7648-9e7f-59c84a655a06"],
Cell[370413, 9629, 143, 3, 18, "EchoTiming",ExpressionUUID->"4d8394f7-0a37-e74c-b49c-628ec4af69d8"],
Cell[370559, 9634, 144, 3, 18, "EchoTiming",ExpressionUUID->"e5839440-1b84-114b-a68b-fd2a94b7920e"],
Cell[370706, 9639, 143, 3, 18, "EchoTiming",ExpressionUUID->"a568f077-bef9-964c-8e6a-92446dcc31eb"],
Cell[370852, 9644, 147, 3, 18, "EchoTiming",ExpressionUUID->"6b7d07d8-7246-df4b-9472-2d3646b0a72d"],
Cell[371002, 9649, 205, 5, 18, "EchoTiming",ExpressionUUID->"b38b6800-fca6-0844-8d5b-975c5444b468"]
}, Open  ]]
}, Open  ]],
Cell[371234, 9658, 204, 3, 25, "Text",ExpressionUUID->"b45b96e1-e1f3-2442-8d67-cbf9fbc14608"],
Cell[CellGroupData[{
Cell[371463, 9665, 398, 8, 21, "Input",ExpressionUUID->"05bda78b-3951-ea49-8ce0-0e9edaaf24c3"],
Cell[371864, 9675, 405, 9, 36, "Output",ExpressionUUID->"8d245d5a-368b-6d41-a45c-1552e685a789"]
}, Open  ]],
Cell[CellGroupData[{
Cell[372306, 9689, 347, 8, 21, "Input",ExpressionUUID->"29a8407e-a46c-2545-b777-08d2ebcb6455"],
Cell[372656, 9699, 387, 10, 36, "Output",ExpressionUUID->"25db505c-8df2-6642-84ce-63f57e12a091"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


